On quantum deformations of $AdS_3 \times S^3 \times T^4$ and mirror duality

We consider various integrable two-parameter deformations of the $AdS_3 \times S^3 \times T^4$ superstring with quantum group symmetry. Working on the string worldsheet in light-cone gauge and to quadratic order in fermions, we obtain their common massive tree-level two-body S matrix, which matches the expansion of the conjectured exact $q$-deformed S matrix. We then analyze the behavior of the exact S matrix under mirror transformation -- a double Wick rotation on the worldsheet -- and find that it satisfies a mirror duality relation analogous to the distinguished $q$-deformed $AdS_5 \times S^5$ S matrix in the one parameter deformation limit. Finally, we show that the fermionic $q$-deformed $AdS_5 \times S^5$ S matrix also satisfies such a relation.

==> anc/perturbative_actions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    154767,       2692]
NotebookOptionsPosition[    153045,       2655]
NotebookOutlinePosition[    153479,       2672]
CellTagsIndexPosition[    153436,       2669]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Expressions", "Subsection",
 CellChangeTimes->{{3.8039844096521025`*^9, 3.8039844323146753`*^9}, {
  3.834477977993836*^9, 
  3.834477979253311*^9}},ExpressionUUID->"8e9dcef3-1fc6-4634-8d60-\
eb04bf9c6744"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox["\"bb\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Plus", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["6240", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    Uncompress[
    "1:eJxTTMoPSuNlYGAoZgESATmlxWkgRjErkAjJzE0tTmMCcTmARFBiSWZ+XmJO5n8gyAQJQ+\
TgGplgGgPyy1OLikHcykokhahSVVXYpFCNzGTEopkdyIqxMjB2cswFmwB2TxozyfpwyxdA5JlRAgJi\
DV7XopoK0YXfJmQfYDMaRLiUQILSsJgNqs/\
ZGGIsG6YDIUqNkK2gUggjhw9ex5mgBcEgCTOTQRmpRhiRyopiFcwb9I5Po8EZn0aDPD6riM+\
kVXTPpFWDM5NWDfZMWkVUJq2ieyatGpyZtAojkwIA1Fy7Dw=="],
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bbbb", "=", 
    InterpretationBox[
     DynamicModuleBox[{Typeset`open = False}, 
      TemplateBox[{"Expression", 
        StyleBox["\"bbbb\"", "IconizedCustomName", StripOnInput -> False], 
        GridBox[{{
           RowBox[{
             TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["Plus", "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["41976", "IconizedItem"]}]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
         "Column", 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
        Dynamic[Typeset`open]},
       "IconizedObject"]],
     Uncompress[
     "1:eJztW8lOwzAQLbRQ4MoX8AfQ9sSN5QOqiiOXIhEpElBEQAj/O0sSN4kdL/\
EkbmZMyyEiipcZz8yb57F79rBaRKeDwSAZpY/500cSHWRv2eMufn5Mov3s9Sh9LJbv8epl+\
RTvpS9x1px/KzvuFx3nq8/HtyR7/foSGpZjxr/pn645Y7Xm+Sd5mnz6eudx+t/95fn0+\
uo5zj7FP5oZqkaveaNoaBnXLGh9rsZpRsAF7a64pBh/\
q3TSLU1uq4mbOrXhLLZsXOSWCyobyeB3Vctyck3neAiaUDBL9rh957NdJIfrLjdT3uPQ2ebrtRdXwZ\
MbiHpAVJjxRZFVKFpxafuKUOtKq18n4ldiYafzbEjY+XF6+jFt8M+JEmLE7Lu1sFpHVPtc/\
t1h5oi42YoKiHuBjbgTBXGtBmiAbI1dhprhtg8Au7mnCw0kE8A0Q8Dk89QA3OSfzJt/\
FqaXxZcTB5fl25kcOQVE//mataDEsncybErMVEo8VkO8aMpFxuLFzMqLGWVebOJNrmEHhF1ZB8+\
JByHOVF6sE9eIwUeSaWgmEEMmdzeEhlz5qey4Q/\
7WZHtQlWTspEI5UE9VEpPM9k0puOSDbg8VOhrtkatQDtRTijauuD0LhhYfGsoEjA+\
GSuibeEdw9oCnVpExRieiiEQLwrvU6iW1Ym9V2qRWGcoRagEbTK3o9lChQ1ah2jriH6lI+\
4GQV3oWComxb9ZhJIaYPYIkMYDiSXD2aCQxx6IQUP16MhaApuhZASJN2WBtiKaxQDQlZBVcDx6pqdB\
ETsJSIVAraBKlDkuApdlyFuxSmZs5KnFJVy7IM0rI8Q/0GA49UAwMxtBkVg8j2+\
GTDSZ87ceQz5w3SD+\
6nLzVyZh9ws3wIVyMdNhr07quAYjTUHNy1ytZTGWHI8nricFP17P3ZvhxCn573eof7sR2yANCHpo44\
kpArCABPSVCuSO1K7/4OCXqyVh+yy+EVWh37xtfhRblF8IqtKR62Cr8h/up4PsJcplAZoa7+\
pJncVsUXcoxcBnMtPYT4EIk3s7XxsQptRskBDNYUsHKIfMPfJdLlA=="],
     SelectWithContents->True,
     Selectable->False]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ffFerm1", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox["\"ffFerm1\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Plus", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["13840", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    Uncompress[
    "1:eJztV8tOwzAQTGmh8BncOJL1SlTcoHxAVXHkUqQEBTVNRVrB34Pdl+\
zUG9tJtz3QHlZKnHrH4/Hu+Pa9GKd3URSVPRlG02WZXqinSxleszzZPF7LMJ4ssmI2mWa/8pep1+\
uxjgz56ou3x3vx/CDi9XsVXhbaAEJ5tXkYirRnpFlNuv7fFkjW2aVQn42K7+Sr7G9ne8o1CLtxK/\
jKaND84bjmGi6DNvW3OtpApyp2b4NzPmobYn0b2qZBarcFBKVxiAqp1Yiw1dSnGcTCnmYAeNZuDW2o\
U9VaVHI+ahvEAbW7Q7qXJsZDigqo1cTtV5OqWN7IMCxmn8uPySIxS/H+\
uFd1toHpr2bJ59PkJ4v8deKE6D7YmHYNPLrUdfn6ZwWzUnYty/\
1PZ9nFVv24T7eynZEGWRv3NB7xkl0JdPFa2kVrBcsVc28ABlQPd7dn2QDSfaBRPRhKKwao0+\
1ReMghHSDwkqNslC85FWd1LHJop6c3ZZaja7qluNrbzs2nylb9uI/\
dDK599qyNTSmPgklbiXzOSS2Wm3sIqB5up87CPXlzAMFcWiFAmO77BQ855O0NXeR44PHUk8+\
twnINOToeIPDAafAgwQ/hMPnxEPzgafgx3YHFThwdDxJ4TnO+zPrn7hT8eAh+AP8ASFl97g=="],
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bbffFerm1", "=", 
    InterpretationBox[
     DynamicModuleBox[{Typeset`open = False}, 
      TemplateBox[{"Expression", 
        StyleBox[
        "\"bbffFerm1\"", "IconizedCustomName", StripOnInput -> False], 
        GridBox[{{
           RowBox[{
             TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["Plus", "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["710976", "IconizedItem"]}]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
         "Column", 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
        Dynamic[Typeset`open]},
       "IconizedObject"]],
     Uncompress[
     "1:eJztfVuPm0dy9mhmNFEMX/gXGMg/EDmELQS+STY/\
YLHYy1zEAaxAgb0WIi8S86cLspQhOUP2oQ5PdffLYVf3d6Ev3uHbh6er69xV//Sfv/\
7l7X9cXV19uH34588///3D293/8eHlwz9/fffLTx/eXu/+8x8e/vnTr7+8//mn/3v38H9eHf7XVw//\
/OXH3979+rcff3734uE/3l0f/7Yb4M+//u9P/3P4z6fR9z9LfrEf/d//+fX9v/7LL/sR3n15+\
H9vv4pWdU2savfPv/22//9+X324exzlT/eHLTx9evj7Ohnh6atg7mTn+1WEfw/+7/fiAjZvb8SRiK/\
X4dfaXtfsXpNPDxMflkfufx3tP/kFvt0q4ISt73+wXWffbKPTviG+WeUbY79/\
WbH6eCTprzRRHH6Vf7jWNkicHPo9up+NMqx86masIjqoOpM1Ps/+rzue9Muem+2H/P5+\
FfzHZk1yxIj37Zb3bverVrzv2+hSJ0Afd/RwCTNifw/\
x73efj4xhXTxGto61MEbw6zX165faHjXghNFgDNrPkWNUMQeBoWk0lY740d6/\
2zGRUtpqM64FS3JcE37CCKhglAVCykAlNFEBqs1I6QCE9BHEFrPKk6IhS+\
t0uEw5oclYGRMCMlti8XTmm08qWTnBmaeOCLrdJPhtrLgJkiqhjw2L+\
FT7YXbz4nRaiMaQqtHKNxCg2RIs9LnWrlgBzUsK2YnHV1K3MIl6sSpp3mRz5TxMNE0j43ObGl8aBTz\
IpWgKSHPECD0RJzpsidWiiqMC4aGPKZD3QWGWGMT5z0v4PT6y8bxTpmk92eKzkWxclZEbrbE3K1pry\
j1Rr3IEi62xr2nyOXyyp7bfE89XSpnxz7db6ufQwBgpwBPjlFW0Op6FFK3ucThCWSAuMeLxKndxcZO\
uWS9PLCgNLrFk5qPkTUx2+V5y4nuL4yHpiMyA2n3ntNktjhXEQKKvQtcO7wbk+EpDL0+0r7twDP4+\
m0kcUcsZWUixs0yZZJ3pElGThijlBlX9vIobVDN+Kd+y6uPMKVQZpJwqadNhWd/j64gGEgD+\
YHg3KgqoNXISsHgHlu/CdTHxrASCG2I8i/\
jqEYKEUXP6BaqueISIuqhl2pdHdChb4zg6RU4KKn3smloVJ4pJXkMsaoL1IBYNBuxxHMKzR0TSIXv4\
8Vtc3YEcW+\
LQBseWNPVeU8gned8vxbAb123ijnYp3It1xkSoezEYs9BACZwQHI9JjCFJgtHmUAFWtOs+\
5wbHQSllVIwB93jYcAQnnjjaNy4reNbbB1omcUDLnD7JRNr45uBgOW387unHml/\
OMwjB6btnIiZgjj+WY7E3/oEBttDFBjFdYaNYYeNqUaTJxcRec6+\
rGHslxXAiylMmFelZUeyVlt9p5muj6KgfzohptgwMWZA4IZPbGCZ/\
ehWY6HAcQs1ptyVEVqS7lwxt8EWImfafpFBm59QhhZ763SAvK7YGX+\
ZYUpRAJrkH9GXzdw94IyyO444FQnD6wxlhIDCiderSCFNfjvW7S4xTCiGeccWHJe4V5InlY9rjXsFl\
NGS+GHXNdgndgq7pz9FZepwZDiwDskPtzdqz4AFssIvtC0wpj69NbZ9DhtX2fXOiTJ/\
7SCdPjgVCcPrjaftQLEo2g3xq+/bXgqZ3OcZqCy7dtRY8RrG3tPjO6AJ8E3yR5e+\
vw5z9FfgsTU3UZ677i+RKHvKXvou+JJ4oPcXjMqlrLvFxrjIhWfGI+\
NecLrVgmZAcgyXnaFEmJMfQNJpKR9L1KynncWllQiz4PY4AnXL4aD67TaK/\
g5hDvpsVoxG31DoaeuILzHGb7kNCpQ+BxXmykHPvfIcALfa4Q4Z2s5MdZN/\
5ndUsQAdYEPd4rF0jmo6TXcP33SUWd8QiBSysutF1vr4ecYleZo2OgFUHdYKAKh+\
tenO3uFA2qOTttJRdxG01MUqx5OwuPbDNS2PqVGEojUnZw/D5l8/jMlh+\
ESVJXzwNcbklSbMlFk8naNnugmX2Wqyhou0bjkZ801C6tYpvls/jk2+Wl8ytLRNdmLbXSELaZ/d5/\
s9X1pgtW0gIz+esbUykmRVLUHvtYddyVU0J8SpBfReCTllln4cGv6+\
MJxbPREKfE2xyOWwfYkh8fPI5W8DEeHGmI1QzLy2OM/\
lRQ340b0WjW6EVk2drPYAVnr5Ibt1xa0QR3EjKd3yzvqAy/Px7kz3rpEvS7je9Ja+\
ycSTazOAIIJrYyDe5uvmFZfg1WLThCAcEIWKWLcPPTbp8Gf7jj2vK8J8GwfEQy/\
DTAxrL8NMdBurL8MeehDB5+\
lLL8EsiHKZukaLpx4JlxCwSMFkPNVICGRoTauDL25SK94eDiLRU1N0VKL6P0GKz4vugLgLk9IsZxBe\
b05/NKOb053vUrrEwGozBknNcXutPC8Y+cvot+D1fTr/YlrditL5z+k25gX0YYMlJzZz+\
7nfI0K4pd8/RvvM7K62129xm9R6PteuZ05/fd5dYGPOWZ07/zOmfOf3Fb/184GLOWPOV0+\
8zY62nnH7b+c+c/mI8eH+1+GHzxH42WXBm918qmRVk97vOTbys7P6WEnRm9+PZ/bVSsbfsfp/\
vH58vuz/GixWez5nYT3Y+rBzTKD4cStOZ0y/\
Wc2RuZ1GObb6tzAWsZiYelt4gxzZhoH0e6iI5toYMUKe5nkvn2BqymEHlwwfudpZ0jrdGk++\
UvTWa3Gh5bjQxXoDz7P+aJkRuVkF2/wrIfJzZ/TO7f2b3z+z+EwOJvoreDc3s/\
pndf87sfogWm2X3G2TctxH9sRnKz5vbL2YNV+b253vUgBNGgzFoP0eOUcUcjXP7LRhfQm6/\
Bctmuf3m+MpF5zlQUmrW0KuLsgPUytuJjL0GTh0RdLtJ8NvYKqq7ZBQTf+\
7PXYfzRMiqkk7OHCFrR932MFz49Knd1NfE1Awx9+\
FhxcSJDptcTUQzTEvWpJmVwwXpljnK4sPQwkLVHoKogMgFuRgFX5vsM8x8aaxPEPUugs7KQhcj9Q20\
Op5nNHQxnr45o4uRm3R5FyPthzO6GE+DNHIx0gMaXYzHHzd2MXJFG+4vtoAIe5/\
P6Wek2FmmPYZmm8HtSHyvehwpn5/F2UjNqfkZWS9nvbMRoUrMVuBoleCmxTLwK4EyFBq7zQkXISAK+\
jLeTbFknP9qe83pRb9A8MU9/\
aJYVNmA04xb6saot1S5LNKbGNPqlV7NKlFwbEgNPShsSPoeF7l2TlWBlSSnbWcC+2Zo8f1mdT/\
1f2WZU/+Pjnbq/1cp7xhY/39gILSm9cBMpv5PbHrq/6dvFtP/\
MapEpV3LZIPXEQ0kABCFR0yigFojJwGLd2D5zl5/4I9K8dU/\
BDWaikd0CPW4RvvyCBHBR5MpKNQUaPrYOrUqTh7zgZmJU6h+\
WgNYhwEUncSYdaSoWfbHy60i2dLUrh9vSipmvxsUrsQ6Yx0snx2MWeTIsD4NjsckxlDCbAin9iqd44\
a8a5lnN2ROyDGhaTz76V3cccxAZdhqZmqP8HRLlAEnkehbBmzSooIfUWecZxCC09cWOxYwQRLjGGyV\
BUYPJ3S0S0xLEEyKcVWnDS+Dwy/y+K1NQgeGD/6GnvI5m9+NWMysRLU+GVL9l/\
8pbJIqaFXCGK51LUuK8+4fNZ3C9sSqItOiZGiDU0IvfJpN0uddkjc+\
iGTdYk7NsSQrAUpyD8TYfo9gMLvnDbM4oDsWCMHpD2eYgcAM4u9igQG20MUGMSa5mT5tGRmbsaRmth\
p1TUvSq1HXbPeUU9A1/Tk/S48zw0FmQCaovVl7FjxG0fa1aNuQ7DoHhdX2fXOiTJ+7e/\
qxlufrGQRQqaX5s2dgTlrAeGGYrZD5L6l3qAA3PvS5jTH2J8ChB0m+7a083DPtLQ6Z/U+\
yRP5NmLxPq92zBC4TRqQn1kaaJXCvZglceUB2VRXv05Ypgbsrmx1+\
FTKTS32fRl3lcz5NsxGzSMCzBK6ZFi/oDfaUcVPGTRl3+TJuzb12XV3sG+\
wp45zKOIgWL0jGCcxeFlqzzsisM1Is42adEbOM43Tn1cXacbPOiCqt7NKOmvP56oxAVIlKO4JvFku7\
bwRKFKQAe2P1ER4Zvx5zpIiUOyGKHAt81Ond4q4I5H/\
XU2SkAommmCw3pqIvMOfOMpZ6RFdLIyrV3C9FFArOQIxCa7qhR6HbjlnS3kLcbPEkbY4Ky1uEhImkl\
WWGm+W8qgcu6Nogb7t4kkaHJoX43u7+/fCPV7t4+9/+++//9eNvP8VVesP/\
KK3Tu0OnafUusReFsVFFpvfR29qvLjJLTOtO1T+I+\
5bkNla6GgvNKkLqMGyD1pKzXZ2EKEPJ9DjMVu8vtHvJYkRhOkrdFq2wH4UDyp1g0AEZr+\
t29awHZLuf9T2pygx8XAxwxYkBMdDcuJrl2qGrFe2V90PMcu3s95S2V3KliUy8Wa4dx+qZy7VrTFL+\
+2b9DGVuZ0/\
dbI8acMJoMAbt55g9dduNO3vqqmJWm5HSFGZPXet05pvfzh8oMIR2k7R52jF76toAJTX6Iu/\
p7Klrn/qamJohOEtP3XM6PZ6xEWtVp13g69n+2H5Ul9D+eP/XeiNs14/\
kYjLe5OyymdXNkaMGizbczOqmLHX5TnPq4hbHo6+s7gI2E40ddfa+0Lw4VYjN3G/UQXwBud/\
LUCymS5+bjqWIBmd9SXTJWV+NSKyYOgynSx/\
lvdlPdA6F6BV9fH6fAHD53VRVZYsKkfPjs2gDTYR3U9p+jhaC30VUzCp4JAGy+\
gn7MoIkPHQYxTRAjcOb/\
GqAi1NHBfetL1hmAsWHbfnO3ilOecTjbbvK6UpLJFpzdglB8bOtjiEgzLUGTImAq0s4DKzeJRx8snN\
iNWYqhkhSfWyeWtXuH8p2scFF6dAShN3SjwHCDcuPWK28RzDC3Udm5V288dunH2veTc8ggH2xElbsE\
Zj2r7rotp1p4nK/UJpQsLfolEKPlKOU9aey7y1JU44OEFW9Uczox7VQH7jDNctchEQ61NfP+\
58KEl7qB4ZeyhK6vmnFrSb+NIiOU/DgAGPi9KvX/\
RcDiTIehX53zojfe1lmRrKZCWgGt50mEkt6XUS4auUBg5hBWYjrgv4rwUKg+/f5M5NEEIYu6K/\
mDRQKGKJn3oACRkeBSfARR5KilWbGWD9wVXI+\
uuJWE7vuIvUs5VFG8HkQKLAE7c8K2UpORvpCOVQhJBCC0x9PhdCcIT52Wd5NjwoKu3SLtXtGX1wMam\
BVEwtO5JxaHEmqLmtXNasHLqljZl5xq4mPMUjnKoHwEqT3XZbX7pDJySnT1zBarPjfiCZJRQnEdfQf\
ep7xbnt6nvHbo5jNn4OGiO3Zww/Rly+JFWQDfQwCPRZB0dm5J4zktGukYoi/\
XSP1TJzsmqH7va0ZUoBPLO6IRWZYZHVuGul0XWMVvZuZqFDJj9q9GQYV5l4dtQu4epZLrOJFRndp9w\
+QWygpQSGw4HClpraUoYQusdF0mHMUyPwB9wGFc6HpIOkc7E4wOeqmDsNly00iNg7q8SIzGwdrKdGY\
e4QDkhC0N8tfnEeCJgDBd7BLBMHgUB0KGJ2PDA6XsVqmVoIiRuRxPuUbSIPIlmDQhNQi3ZUVNi2VUb\
UtAPkzUnZ75cCc9tGwJqhVhWtYKdRvJNxSU5c4Y6NdORpGmlHj8JED1oiUKgnjauNcXpVWJc8xCJop\
4vxxbwE0Iz/5Fa9TwEcGB8ZrsgbRUgcVMtfAHobDKN4ga5LV1JMnrDXNF15ZAN7qC6+sDS+\
YT3VZblZfeIm1VuELb1j5nveFN6xxb4DTHR+Qk7YMJz8cB9WQY5+yhuMJLT1hbhpvOvPNolG/\
WzPkyRxYYHiZAv+wWyyhkC/\
5nfZJuaB3akBgoKCoR8dLRVDUozumIijq3UkDBUW9u2OgoOiIjpeKoOiI7hh7/\
zM3slZxQJR1PBtCS7Eg59bFJ9QQlCrTYabQMeyPdZpT/\
S6Q9aJWQBLstmKFPSQcrVl3k0nKuiQEz5TerJ6jHcLriIiSW/\
UHgcSeSMEWYD1eyAQComz74bzBtmU9QpDYh9R9gKjAcRY9dVGNBOIYnYFLqCarYiQ7Xb2gShb5BWtj\
8KlmNmo4pj0achzCUOj2zBl54nsH2m/hw8ZUu7z1u0vhXmiVyYdkFmq59pN5yPGYxJpKQI3CRk/\
8JZnjhrxrdL1Yw+NVNK16P72LO15l4X6JzdKs2K6fuhmoDPCcXio+\
4jkVFfAducBeMg3ohRaBOf5YZsZ+2CoLDLCFLjaIKQh0OaVh7SymxFKyrfCL/GWHTUKfLl5acl/\
9IE65s74Sq8i1YaLgHXODKiXrs6JkffKuZIEPPbM6DcFwBS8eSwqpWx9fVZZ4EN/\
G0a0YOr5E7Mb9i1S97P+oIpVAJrkHxy+\
c3wPeIts6T6OSQAhOfziLDARmEEcXC8wgzmyi5cR0ZoOg8IYOUc1tW1ViTNY17ZEvcWiLril5PV03w\
Sk8zgwHlgHZofZm7VnwADbYxfYFpqR2XhhW28+RYbV935wo0+eOBa6dl9MTQQhOfzxtv0GJPZ/\
aftnzCFiAy6926S4ungW4hsco9lYe7Jn2FgHK/idQ9r78982qVUI/\
wxSSZJfHviPfRV8SD2WeAlmZbH5vz4qsH2NFKUfJqrMZ41+/1PZoEr2QEZtjsOQcaHV/\
CZUcQ9NoKh1Jl3T/\
iqKQtlqPi3RbIcY14fc4gs0dQt1I0StCzEH0yWgzGnFLraOhJ77AHGH4XkWlD7FG6XDouXe+\
Q4AWe9whQ7uf0hs9yL7zO6vZiQ6wIO7xWLtGNB0nu4bvu0ssoBoan4p1o+\
t8fT3iklPDwAhYdVAnCKjy0ao3d4sLZYNKPtHfZR9gYZqkGMtYcnaXfloLSm085ZXdHfDzL5/\
H50kb8CA88o/UIn5obsAj52VnZYaydfCQmgZG11k8naBvuwuuCRsHVG7fcDTioHBsrZKDls/\
jk4Ma8KC81xXSqrDARSNZaZ/\
dZVJaeWVuVcDISaN0qwRCeNoTG7IlWGScEMUvlpv2Ao10HyMn4kNKHHEtN9U30szFTKs2Up/\
anlserwhWtZEhdPmNZp+Hluzp9HsD+\
hncaVZFhNII5USkJjkicWsPgxnARZ0QGsGltidJN73ThoUNZZEmCeujDTzZEM2GBH044T9qLdoGHOo\
4gqurUcqhMFtFZfPSbwfgRfu/1idIvlnTLt18Ta/y/\
RQj9TVNHodP9lw0rWvLv3DZQ5MWeiVTacmBMRYJT4wNR30DrY7sbURWp4dWRxdayblkZhyG5l2RKyl\
z63KTpgVqQv9vkWuDrFufx3W153mUT+3xlqKrUhtm5gMSg0jG4fHH2vOfZdhMNHaYk625khattx7t/\
i4cQ1cG4IsgEj/9XJFT6E8EvybnlQvREP6q+HvqrbIQByKIXPmemlN2W2We0y/\
kFdVeQi9Nu5hr6twUfSvQEudnlIiT8zOqtX9LqCuybJqdLn2U9+Yn3OdQjV7Rx+\
dXNRIeNRQrE2K9VVQvoIWnUYyfBrGI8aa0DbQ02Z1h05Ym6vsngQBZTYXVGEnCQ4fh6JdYjaRI3+\
RXA1ycOmo5fF3aveXH7GG7yulKS+w2D9l24i4hIAy3BkyJGKZLOBQHh3s4EhMs2+7RPCW9+\
CxJ9bF5alW7f0w9fSZmrPLMMiCv+\
RSx5So89hBdZp5BCE5fW6xzYHjOq26cG5PVebpXZe0o2HsExe4tLDZQk5ZmQ4ecKKcU17Jn4M6DLBv\
hvEKGnna8a6kga7N+YKAVHh+\
OsjTfajGx57cW4lGKWSoGdk13bPGTeVeLQr87ZwTtfTxZuqEov4cJ1Ae3nSYSizCWsn0IbHAxY+\
ZdlCO/84OPI3KJLXDknd5LiEogBKc/nEEkvf+tEjB6/\
5IRBAyIQn4DxZGkQKSZMdYPDLQqkjhuc20Re5nrnNVnz7Ua3GNaRUr4ovt7TPtUxUTDHsEIdy+5E+\
kL5VCFkEAAi20nV8UjMF7tp4r+HbIQc+\
QWs2DUUtVUHfBDqJoYCjmnFkeSEurtqmb1wECnIiF7v71jUpzYdTtOzcfsY5flPR+orBb3TF/\
DqJFJonpt918MxO+NfRU2q3M2UXiRHMbhavwQffmSWEE20LHfEVQSv9sLljCSu6dzhwr2+\
9s10k7Aya4Zus8owCcWUFFWe+uRAbCKUg4mKlSMUrs3w6DC3KuMgsbEKl5kdJd2/\
wBZhJISFAILDldqaksZSugSG00XxHrqUo4s9YktcpKdDpLOYgCv0dRMgsJik/\
jzV0jpHzodOYcDkhCjpIpI0DBdzwcDAeLnToNdBRcHkkdDwAVpSkGafzacWntEqTcPahDZEgyakFpe\
pbLUPLiFz8gWgPwZKbu9cuBE+6BrQ9hVnNKuI4/k2m5qr5HwirYb18AeBsdIv8/\
uhASWKOixBPZK0LLoZy3+\
VE0JBM0Ucf6MtwAaSO47VTbF6xTwkcGB8ZqsEdsaJiEzTLKGBaN4g6xJVtMUhbDWNF94ZRcTqy+\
8ssGJYD7VZblZfeEl1lqFL7zWhoPc1LXWmh3OUWy4smZUw3FQDTlqg+\
FQuauIe5J7rf6Rd2KdmtrcmiFNpsICv0U9SdRRjRe04LVw55Spuu2GBQaTJg4dKxVBT4/\
uloqgp3cnDBT09O5ugYKeIzpWKoKeI7pb7E063chaxcFgF0jTNaPSlCMMhP56UuW5YotI6q+\
nsjfIelErHDEznNZSoLCHhCPUhGhWXGmb067xGRLUqmy3tsbPkMReBoHMf8IyPEerB67BGE+\
EK4wRZTMQvxbsn8P6TLRsNiqWnwNN9pdQyTE0jabSkcQ1ibYQDXAtGxd5fMW1sUDxexwB1gbYG6k32\
2Bpn7ibFaMRt9Q6GnriC8zxyYJxH3pGclJh/oD3HQK02OMOGdrNTnaQfed3Vlqrl0Yq+\
T0ea9eIpuNk1/B9d4mF2Vdt02au8/X1iEvkqB4dAasO6gQBVT5a9eZucaFs0MzTvvuHLxAe/\
LU0ZV2MFy05+yc5v6CPM6xBCbf0xXOpe+yBn3/\
5PLfJPD5O2oBHvMEoSMl8Az7FExM1pVrD4RJ4IJUxl0/UhOpEe8wLMfc5Z55ceISjEd+Eq+\
JV8s3yeXzyTQMelM+\
6QkaVJc22kpD22X2evwElowyU3z6QsVVWeNozRLJ1WASd2kWqVILa8zlcy1WoGrBHCZrH/\
5MtMCw6TfKgPn36Y+\
biha6LkuTBEHpylxNW2eehQezuNIrhKQKNPifYqE5i3sSQmHWTP1KYGFczHTaziVEOLJwHYznG9LJh\
Oc/kMY3o3+7Qmcgvpe5A6Y7i39+saEsgX9OrfD/FSH1NE8Phkz3P/\
D0JgaT8Nf75dkv9HBoYY4jwxNhw1DfQ6si3jmS2OrQ68pEjcV8zEzBwuCqvc0JBiBWEiCfNesCeLEf\
lcRQrgrmsQaoAKcv5XnKD4HiIBTLoAYlBsA6zOFYN2Uw09um396rXqKANBM59ot3fhWPoierwRRCJn\
36jzQhH2lUSRjzkeYW34ZFtyxAmXRpa3qsaKCLKUYtO0i/kFZV7SN0vTruY7+ncFH0r0BLnUpSIk/\
MmSvXDwwMzUVfwoUYihtOlj3JjDlyfQzV6RR+\
fX9WIzeGXpbGoTNClNY16AS08jWL8NIhFjDelbVTBJ06rmIq/iaiY4OYCAbKaCjjMI+\
HJCg8ne8mUglzm2Kw8LUbDXXc6EqKZk+\
glSSSHqRlaNDDPYERYCR2iwHimZdtyiKpBrVJE88ZqZE8OWPHiQ26t27VDA0Nd02+\
xHTcav679a34DChRlqU/hYRb7UdWMCTUcpU6pILMVHL9Zk15ru8J19B+\
lCuJu9S11fTmAYIxrZpYsva1IYhVEF+I5SnxSzLqKk31pjbHMnUQIHIZP0HY/\
6elGjJ9kHGarlhpvGX9YMNi9GFEc/9c2PrgKv5lwQLnxfHExwfoDancUTY66zMRah8ESoFxEa+\
fO228jAuDsy4piEdmz+cWLRZx+fSnFInIM2s+\
RY1QxB4GhaTSVjqS7jhd1sOB63mIRFvyEEVCNo8nDmdpk4fM84BBzUC/jAUdV+\
qn9HUNIre2sWYEhLGUyY3K47sGA+ZY9X/I1dYUuLO+\
6US8wKcq8RP31qsKxtVNfE1MzBNdHQh9oPquwweleBkWfyGVpaGd1l/\
W9zFEBsNrlfMlRQRaXnLG2vqCMNSigRf3pKToKBlPR2CxFr/\
TENqpkU8wKM9Y0WLThCEcNcYGXzVjjJl0+Y+3445qMtdMgjTLW6AGNGWtMX/\
NzsZlo7CDrR60E8VwZa6oQWzhZzUbyiu5enETEByThcGlFJlJBnLYsk6mQYmeeWgMSWz5Pbc0c5cbc\
MeocCtHMU5t5am1pG3ONnIFNPUuIPSwp0200tZsQ+4kZyHwb8ywsFmIPpcwlEYUtMO4xxH7y+\
TgPsdcekC4d3qzu9Uyrc6YrU84vUgVhcdFHqEpS5syd+\
kzleNpIpT5TknJiTKn4wPnJ6tsur0nKjRDNMylZq9uSpEwmzWKItBqzJNgqbrZ4kjZHRaQmlzpIoBJ\
O1UnKJQMXxBDlbRdP0ujQijOVI/nJpaihZlRLqfpV+\
J1Nn46cQ5EYSllpdJDmzHFQDOXeK5nlanvNPTpSaIm2I1n5RJGi0VSzAaelRFAuMvWFMS5DshKTptU\
TxiPInmXnoeohxjlv9j2u4svDyqduxkplvSVmhDYPziRnVLnUk0qxszIn6owqX82osjxg11Flms1EY\
4csZ0aVpTlmVNmoFJXEHYspdkaVG5DY0lHl3enSR/\
lgNM6o8owqs4OUaQPnjCpjtI2q9SpDoi9FVpbyoMD9EH2JMMp3H4OjD3kH4lsOlssRefGVtHxnbyt4\
93SA0Pswf7tGXq852TVD9xkF+MTiDsEibzSN2+\
Zuscpfak5UqBe7YNTMNSrMvcooaEysDGaKZN8wIEvGCxHxENahHQs4MLrORtOFXibsmOr28RnZBzQd\
JKePQ1RGvKWpuTLKbSehd9JnkwNp49Y3tJSR5goOSFbc0nQ+\
FDSntlGaG98zCAGf0BY7FDA6HxkcrvoqE5CTWCmvAqoRVaUmoHhJZY0VS1NpbR9AFh6v1kn7gAbm9J\
CGVWGsylzDWjEkcO5ut1ZViThjo605GkaaeeOxZae9jpPHjSf61lHz1jJaHIOgGSVamtF40AR8Yji1\
U7xOAR8ZHBgiKu1il0TmNSpkqMxL93qJhhGfbpZ/WOEfV0oECoZU3UMbq3+8sk6gYEjVveux+\
sdL7LYK/3jDKoi8f7xhvUMDnO44gvy6wHDyw/FSDTlqg+FQQvkE2H0W7zdz1UJer+06zhld7uH+\
MnUejXf3uE0qcdEl0YouqtMXAwIDxUg9el9a1Rn2CIfRHeHcUwPFSL37ZKAY6Yjel4oY6Yg+\
GXsZfDeyVvFC2AXS9N+oNOUIA6GKPWVViO84eX8PVspMZW+\
Q9ULwuEKzz6Cwh4SjOf6aTFL2rGkT9Zt/ho5j30VEpN+qA5HaujdzT/+\
1wmhFxdmk20h1dqJOm1mcdWgDfF3yrvJj9rBd5XSlJd5wF7gzCJQTdwlB4jxRyprYPfd9w8FdCiM37\
RYOKpyX7fnoxSbNPg8KbbKq3T9UMIBylk+\
4WHOAvXFevbdxEGpQn5wIQnD6JgPMHzAK51V3zw3MKj7d67N2FNgabBzHSmr0gDWeKvpY2tDRqkC/\
H0AAsebweFFS7MWvVvlMclMaElgXGBgqIU7YN6YVt5r4E8kc/\
Emu8xVtT5QA90KLRsFPblteyo4LBkQ+/id5SghzMafRIowFN24zj7vIPY4/\
3jpM4lgJBsExXcP5k3YRhOD0h7OKxHLrhbJlmzttBpQtIAr55RNH4lW56t4oJQOXNEgxr7jVxHTpCn\
/3uKBpA0bGvIo00mWmHat0IXEnxCX5FE8qhG/HqggCVODLqwqh+\
UF87NLQPYWwLoySzj9G7XtjDaxqYijkTFocSSr8bVc1qwcuaetmXnGriWm72h+/\
95tZW9HRapgMbAtGLU0SyGs7EtO3toXcRP/xDHnEr8Pv0tP7Q06Sw0Dt7LATCIh8x8Ohg/\
3KeoQg4aJcprW5NZ0jiKiLaiQQx+hID16cpyXwYoLIoBw9hwMDi2wOf/hiN6VcYTQcs6o+\
DZw8Yq6dSAxtsH7EMup0rqUP60dt79bvLoV7oSX3Dcks1IzHkyHI8Zh4ySmoUTrkE39J5rh5Gl5u+\
B0yJ+SY0PSN/fQu7jijOJB/zNjqixQGKl3GhUGKygCx1aCjjWd1L+\
6OF9J3So0IAlRhz2k8DOscITNjP2yVBQbYQhcbxBQE2k85rJ3F+C6TbYVf4OmrtITOC91l/\
CnSlOIkWEGzslhRJYX+Or77VSpVJhsSleo2/rs/lQrsFnMcguoMXtEsxZCUeOY+\
cWJbDdeRV6Edfb8b5MWEnkI7qgAlkEnuAX3Z/\
N0D3v7aOs9HhDo8jJiPiAEziFuLBWYQ1zWRuT1d1yAofPSI6Au9tce5gsso65o1PYnr4lzS1EzquxN\
mUXicGQ4sA7JD7c3as+ABbLCL7QtMSc1iHlbbz5FhtX3fnCjT5z6Sz64cavtYO+rxoi0iMOCzLJ/\
avr2oOu15ZgSWMSn+k5uU7EI8RrG38tDOtLcIUPY/gXL15b+vaeU8X+crbp0F6H0dfpd+\
svvPLElbzunOspbZ/GY0+1u/\
bfTE2HDUN9DqyDhgeWFkstNX8E2aOxbjS6SNidyfqNWnT5pVDvryhSzjJ88MFTOjPN0Ms5aKUsCrQs\
tnyIOA7xfxVRW2FiD+Ho0dshzNHbPo46Fo93fhGHrtKPgiiMRPW+\
NMeJvumhrmGsjzCl4A1hUnFfXJiRxRa9LvZRuV7VOrBZXzzS5Iu1hDnXNTdJT0SxOMiTgj0mMJi2PS\
RuoKPtRIxHC69FGuNlYP5TlUo1f08flVjTi5RxXiRJUJMXkY1Qto4WkU46dBLGK8KW03e5/LWP0JB/\
rloI7+EH2JMMoo8znkHZpN1Zmtl+\
hop12vh9z1KmL3rnfN0P3HgFs5xuKOWCQfdwV4gOOnyGzWv84jRkRF5yHDoMLcq88GHuMYq3iRnIUi\
mTaSEhQCCw5nus7smFB0Jltio+\
lCRRk7nLp91BSWLXjxHuyuKhNIfO14mqQu3QicxF9Kr1SeXacj53BAEuJU3dh3JoT4vJIu8TwYCBA/\
d5oOUnBxDPXIncMF99nm/NBq4IDwQxe8UcuWYNCE1NgI2jusbgvXyBag92+cMifto+\
RhHe3Ybft6TwWrMplbAs5NpWoiYoie8TWwh8Ex0u+zOyEhJk7Qd9PjxhMt6/\
j4w3mdFwkEzRRx3mu3AJqATwynbGIPMwesGKRGoF3skij/gwqZYSqqWzCKN8iaZBW+\
cMpa03zhJSZZhS+8xFqDfOEldllVpdfK6Sq01MavYgNO3nAS2Kp2xwfkhyWGur/\
DcVANOWqD4VC5q4jJy4w3Rf6Rd2Jtj9HvKPUTgjSZCgv84mWlLNfXeEGP26TyD11Spuq2GxYYTJo4d\
KxUBD09ulsqgp7enTBQ0NO7u6VBYd1ErPkHpsbwGAIu2E5zsXfFwWAXSNfAzoZDzq0LL68gx7y9bGQ\
R3Qj7UdkbZL0QPA52khUr7CHhYEX5Kicpep20vj/9x/\
eb1TO0CfwuIiI9YH8g0t8z4zU6Xv1yHjDbmobhntERq5Gu5L7xn1wwg1mcOiq4b33BffAukFp0JLvc\
rnK60hKJ3pNdQlBcVaNjCBLniYFFYtP2DYeB1buEIwnXZdt9mom2+\
DykySWr2v1DOfttcKUQffnyhWng4cEcwCDcsBfQqzM3DjwN6qITQQhO32SP+\
QOG5yzqxrkxWRWoe83WjgJbrY1jVmJwl0qYYGuarUXRoOFXDB1FS+\
8HEOqsET5eFBV74mvoKM3XwinI8aofGHgxKySnNyq4gE5MxyX9ibLsKBPdt1ie0f0S918MJM9oFLrl\
1pIMvpcFZ9yO8VHUUk2WCWFNiXNb1HMhtzzGu7YOMz1WgplwfFjj/CG7CEJw+\
sPZSmKiXI2A0fsJjiBgdBToispynVipcqKZMdYPDLwAljhuc21RnJiuWuHvMqfx7Rb3mFeRRrrHtLt\
VrIzeIxjh7iVP40mF8O1uFUEAm98kIs8jMF7tp4p+erIQc+\
QWs2DUUtVUffPJvfMporAIRc6pxZGkDiB2VbN6YOD5otBupL1jUpyYNq79MX2/\
ObgVPdiGeQRa3petBb8f2CQp73MWJhvPpmb01ZxNzcIjygJ7oXtfvscByc6mZtKAkLZ2sU3NHthI/\
vdobK6bULxkjvs0fOoQ7f4uHGM2NQMLd2oWRF9NzUppdzY144jkkpqare+\
Zo4x7K1JKEHqUs6lZifIxm5q1kLo6bWPvrs/\
ApuS6PnjRH1oI09uKpKf0xFUz0RFfrqU8T2qjVhJ7mSZM6B2gGGd2dcJU5tvJOKwoMhLFFiSKF6dbe\
VFEcfxf25gPFSq/cEC53IcOyHhdsYfpix1Qu6NoctRl0mETPCq/Rx+VE2AVM/\
xvIgJgM8hJPYQFBxxGe1Qu0ipZbTM3PWzePvtLhkZhClF8VKUR53kRZlgJU7LqVUaoHCyH6BkTs8ku\
aOXJYpmFpcHSdGAoZ+sW23Gj8ZvlOQrnZYm4tul6VzUmFO6kTonYZ6Pxm6UIWIMlm+g/\
LidYAglRyTAH7XjULUAx/\
jKPABjdKAyWaLBow7EZTmcMlnCTLh8sOf64JlhyGqRRsIQe0BgsYVKxF1HMDQ7nyEtJOZyfK1hCXfh\
zxklsJI/YsSX+\
a14JMoRIip3gBbphmRO9kGJniKQBiS0fItkwR7ne8KRuO8oZIilROWaIpIWs1Wm7mE3tTnayqSXZFH\
1639+HU+tuzgtiU37tNu5e17Cp0yAVbKosw6tJQlYtbScu/\
MmmOmNTa4ZNrSebmmyqcza1ZtjUerKpztjUhtGmmErkk01NNnXVC5vaMNrUZmpTV72xKUab2kxtarK\
p3tkUo01tpjZ11RebikN20f8+\
2dRkU12zqTi4F9P2ZFOdsakNw6bqHoxMNjXZ1POzqQ3Dpmak76ozNrVmtCmmcMVkU5NNXfXCptaMNr\
We2tRVb2yK0aaYlPHJpiabuuqGTTHa1Hrz/0O5lk4="],
     SelectWithContents->True,
     Selectable->False]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ffFerm2", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox["\"ffFerm2\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Plus", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["13840", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    Uncompress[
    "1:eJztV8FSwjAQLYKin+HNo0l2Rsab4gcwjEcvONMydShlLIz+vSYFalKyTUJZOAiHnWlDd9+\
+bHZfbt/zcXIXRVHRk2Y0WxXJhXq6lOY1zeLN47U048kyzeeTWfojf6l6vV7rSJOV/\
3h7vBfPD4Kt3yvzstQWgBdXm4ehSHpGmNLpX+hR/hV/\
WpFsYaadCkD1QdHfxnrKNIA1h54eFqUHDZfBgfpWCxHkE6GN61Qx9zbUIOz6w7aB6dvQNgxguy14UB\
hHUQGWjQjLpjnMgAl7mAGHc+020AY6Va2LSvrDtkEcsHYrpDthGByyqDiWDWufTaJscSPNMJ9/\
rKaTZWy24t11r+5sA9MvvWSLWfydRhWM9hDdBxuSroFHPyx6ifpH5Wan7FrS/\
U9n2cVW87rPtLKdkT2i7j3TaIoXnUpcL17LuGhdwTJj6g2AgO7hnvYkG4CqDzC6B0FrhYDqdGsUGnJ\
QBchpyVEyypecmrI6Fjm40tOHMsnRNdUSq8+28/\
Cps9W87iM3g3ufPereopSmglFZCXTKSSVLzT0P6B5upU7CPXpz4IK4tfKAwnTfL2jIQW9v4CLHA49n\
PfncKizXkKPj4Qgefho8gPCDKEx6PAg/cBp+THVgkRNHxwMIntOcL7P/uScFPR6EHw6/xEl9+g=="],
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bbffFerm2", "=", 
    InterpretationBox[
     DynamicModuleBox[{Typeset`open = False}, 
      TemplateBox[{"Expression", 
        StyleBox[
        "\"bbffFerm2\"", "IconizedCustomName", StripOnInput -> False], 
        GridBox[{{
           RowBox[{
             TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["Plus", "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["725352", "IconizedItem"]}]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
         "Column", 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
        Dynamic[Typeset`open]},
       "IconizedObject"]],
     Uncompress[
     "1:eJztXd1uZDdy1ow1ysTwhZ/\
AQN4gajXsQa6cbB5gschlLuIAnmACz9qIvUimH90YWFG3pG7ysH6+KvK0mkXuhdYanVM8VSzWP6v+\
4T9//sv7/7i6uvr1+uHHn3/626/v9//x65uHH//24eOPv75/vf/17x5+/Onnj7/89OP/\
fXj4z6vHf3378OMvP/z24ee//vDTh1cPv3x4ffzbHsCff/7fH//n8ddn6IfHFk8coP/7P/3j3b/\
888cDhA/3D/97/2X2Va+Jr9r/+NffDv/36fbXmycof7p7ROH51ce/bxYQnt9K1l5gfviK9O/Jf/\
8ifsD2/RciJOLtTfq2huuGxXXx6uPCj59H4r/J8F88gaNbRTgB9cMDu03xzi7b7S+\
Id25LxNj331R8fQ5J+ivNFI9PlS9uNASJnUPfR/HZKmDlXTfTKuODqj3Z4Osc/\
rqXSR8P0uwA8ru72+SX7YaUiJns23/eh/1TrWTfN9mhXhD6iNHDISyY/RdIfn/\
44ygYNm4YxXdsBBjJ0xvq6TcajhrhBGgwDdqvUdKoYg2ChiZoKh/\
x0H75sBciXt5qA9dCSxKuiX4CBFQxygphKUAlaqIKVFuRsgEI7SOoLeYrT4aGrK2X4ArjhGZjBSZEy\
OIT3cuZTz5pZJUMZ146Y+h2i+\
CnseIkSKaEDhtW8Uvrh8Hm1Wm3EIthaUYr70AELT7Bwp8b7Yg5eF4yyE4yvpK7hUXUg1XJ8yafq5Rh\
omuaOZ+7pfOlccCDXsqWgCxHjNEX6kQn28JrUdWRQ3noMAX2fjSYJQFx/v0SnschG/d7KTStO+\
veG8nHVQW50Rt7d0tbTWUk6m1JQbc39hXNPo+vHLjt0yLyteTM/PHdjnocAoyxArwwzlmur+\
NFiOvrnsARxgJxiJGIlz/\
ExS26YaM8uaI0hMQWKx8178Jll88lp753OD0kG5EBqJ13zprd4bSCBEj2Vhra4cOAnFxpGOXJ8LpJY\
fDn2cziiFnO6EJKnBXGJBtMl5iadESpMKga51XCoJrzS8WW1RhnyaEKED9X0q7DurHHTcYDxDmvUVT\
UNzLshxlBFUj/kiDNnHZZ3/\
iUawAScPYFahD0SALKWvbZLz1i344BWFF16SRowgChsD8uQbFDCLanlkjUfGZLKQdlEiv1HwwRiCMc\
IjRLlEJAAY2nd3F7lXIObKC1zQaXPkgQfZGOOIZFXA9qdISlcC42hRCRVc0QwqIkChVxwOM3GQ4kiX\
okIINQJi5N69K5o1LQHIF+gQCVCMrIUiJWTjmfHe0VKuBpLfJLOMS3jzGvE+\
I3zw9rodJQROB3X1qZOHYRiLHgiOPDeJY5KGGiKCxM42/hoMNothDpODEp8DL4Ldo/\
pOOVv0fnuKgTailfEIwE4Zs622OowkmxifIDwEaj+yCILO9skQH1ioCtvrTi9oAHtCEyIF5c+\
CwlpzrnDimT1y+CvMzfGSKLY2lDgjKLc0Afthi+Q16EwTlQeVo8OBH43R/\
CTxA5ItGQwzlQ6uW7frHEpKOQZBlXZVgyT0mpXQnTnnkSDyML2mhftquJF+\
zLeJkn73aKpYmGu7QUqWOrbZkeFII9oi8IJTXDNayFX1KGtfHipUh2UkD8d9rFD04EfvfHMGQljqCv\
Awxi4dsvWZquMxmbVFw/rxjqJBroMYqPpeVjRlfa2+SN4trDJr3qcAve5lPvNzDH/VV+JD8+\
lpB8m71JZWb2Pyq6q5xgnKu7StFzI3+a06ArdlcpabDmGi26q5Q0NEFT+\
UjVyU7eag3X213FQr8nCNAup70GitOkWzos7xNnswIacUqt0NAdX2GN6yUe/\
adOuOgVLZNDYUhqjP4xZHi32Nn+8b4hPlLA26XF+6dLdhdidAq4LKD+KaDqM5ct1yNdnHpetR/\
6pwWh+8fCGrbo+8cathFC0gKqMt3/cHSrxH01MTOx5uohI7DNO4rqXGHoKEr5w/D++9cJmSC/\
iE6ur55BXG4n1+IT3csJGpMPsfTJXI4WtqnSjE2ORnLT0PG2Sm7614kpN/\
2dhmu7aztL9RppSPvqMff/\
5bpBs90eCeX5ki2hidIytwa1t2wOrVfVkpCoGtQ7s8jSj5n8Y8FfR3beHSMd+\
QVU6uakXF5Jd8JdOJh9bqQWJEBaWXMEpYlzWqhLghWcr3UG5sm5+CKVqXlyCuZFDCK3as+\
P9dKt79E/ZYxXxlCkk8hvPhRhGgdVSJ4pyCEZI9Urvttc0PQBXsAcBCLdiPWA9I4UO0ZI/\
PaRJbDpwkZ56G45TU8f0MiigSMCCIQ6WXf6ALfo+tMHjg/XTB84AcHpoUu+AqBx+\
gBzk8IAkBEg2Vtp8fOlTh+QZDnM3SJH0xf8fMwsMjDZRTQz+BgeE1r/\
K7d3hZkFKRCRl1xDbYGZAwgvNps5APo1QE2+WAF8sTX5xYpiTX6Jo3aMBWgwDdZc4/\
ImnlpoHKMm30K/l6vJF6cRV0Druya/rO/tPnOz2KlZk989hgzvlvW33eNtrDueNfmzJn/\
W5HtrcIPQxannVfuhf1rMmnzUHu8fa9hGCEkLc8VZrJr8mBVnPdXk2/Z/1uS76cHHq8UXmxfms8V+\
szr/UtnMUZ0furbwsqrzW2rQWZ2PV+fXasXeqvNj3l98uer8nF6s8nzJwnxy3l4lTKP6CKhNZ02+\
2I+ROZ1y5SzDR5X1tGlFhGVo1Di1s0XAAC3rpAkRrYTzLLX4vrLjOES2ixWhIF8iwZQdLWUHQ7cpUd\
wSZZKusp5+e5vU098CtYaznn7W0896+llPfxIg2VvZTZ1ZTz/r6c9ZTw/xYrN6eoOO+ybjP7Ym+\
GWr6cU63cpq+\
hJHjXACNJgG7dcoaVSxRuNqeguNL6Ga3kLLZtX05ozGRVcWUFpqdp2ry2sD3MpHJUp72rJ0xtDtFvE\
FIYwn4Wx5QzgKzh6H8+\
Skqso8zpyTasfd9sRXetmo3dKviaUZZu4jHoqpE51sRPTB4Jh6vklzK4dLi62zle7NkOZyG7fy8NfC\
K8tadlxQiFGItckxwyKWxsYE0egiGKx0hhipd6Cv42VGwxDj6Z0zhhi5RdcPMdJxOGOI8QSkUYiRBm\
gMMR4fbhxi5Nok3F1syw6sydnKcUZKnBXWY+q2GcKOxPtqxJGK+\
VmCjdSaWpyRjXLWBxsRrsR8BY5XCWnq1oFfCpyh8Nh1ybgIA1Gk98luSiTj8lfDteQX/QDBB/\
f0hFtV2QinObfUiVFPqXJYpFsopq9XphurTMGJITX1oIgh6X1c5dolVQWtJD1t2xM4NkOr73e3d9P+\
Vz5z2v/Z1k77/2opOwa2/x8ECG1pPQiTaf8TSE/7//TOavY/\
xpWotmtZbLDJeICVez5FRX0jw34XUxbJVpf5lGuPJKBCxT5boEfsCSFQY7/\
0SIImDMBKqUvHvh0DxCPBcR2KKiF4n1oi0fWZQcWflkmn1H+\
wZiAfAShGpbFsTLGT7fe9W5UiSEuHvu8q+Qj9IigciU0hOgBVM4SwUClzPIJY/\
CbDIQxrMQhl4tK0Ll0sVgqaI1Cij5vAoGyUQSi4EZ3PjvYKFfAnfUeE0gIhvl02Wv0dDZWGIgK/+\
9LK3bZPNHGEo6w0KGH0BE9HWGJqX/ARxrWFtrxCTd8o4+ai6SN5MtI1ofRMOqfTQU9CZkW/+\
69VBChUpWjxuWsBAYpBgR5sdsd54+rpXW8Ziwe0IWCg93FVF+\
mTO9TbxP1iyeuDHRZwHEtJEkRZnAOxcKJHYjDY835Vni0PTgR+94dwH0SOYMp/\
BiQMhUKPCGKCcTtjzDJlIPuyECUpTHtC6giCOowsaKN92e5urGBfxktIebdTrFg0FHVTpI6ttmV6jG\
Lhl9mvaeETRGFtvHiZk50UJ795flgrnA5FBH73xzBkJY44af7xMic74fqEZNKhStt4W+\
r6ecVQJ9FADwrBHtHHVNP0sRTKHB4pbkNs0xsQtKk9+\
wgzmT96YQ3S7CN8NfsIywDZryLsa1QdrtNHeN97PH0rFSaXeslPku8wd4scLd/vszGzyMCzj7CZFy/\
oIvvUcVPHTR13+Tpuw10Zvr3Yi+\
xTxwXVcRAvXpCOE4S9rLRms5bZrMWt42azFrOO42zn24v142azFlVb2bUdtebLNWuBuBLVdoTcdGu7\
rwVOFLQAe2J1CE+CX88zUkzK7RDFjrZ7i+TZ4o4IFC7Xy2KkLpOmPCwHU7EXmH1nBUs9RW/\
Xpqg0uMBLUSg5AwkKbXKJPoCnLUzPjBARWfcibbYKq1WElIlklRWOm2W/qgE7Rl/IaLsXabRpUorv/\
f7nr39/tc+3//W///ZfP/z2Y97qOP3F2+x4T52mLdDEG3PGaR+\
F3Uejdfi6zC1xpnp5L1DxzZjv0pU9qxEpt8PnVhFahxEbtJVcYHVSogwn03AYVJE7lhlTnGluyGpMY\
dpKywRms/8obFAZBIM2yHhcd7cvukG281k/2Mvn4ONqgOvwDKiB5s7V7HkPHa0MVz4OMXves+\
9T1p7nSBOVeLPnPU6rF+55rwlJ+e/\
bZacGTkK2NJTnYOICR41wAjSYBu3XmIOJ28Gdg4lVNautSFkKczCxdTnzyW8XDxQEQrtF2lztmIOJb\
QQlLXpX9HQOJrYv/ZpYmmE4y2DicwY9XnCabdW4YuDtOUPavlWXMEP68Nd6J2w/\
1OViKt7k6rJZ1c2xo0YWDdys6qY8dflMc+\
biDqdHX1XdDjGTwc7Go19oXZyqxGbtNxogvoDa73U4FrOlz83HUkaD874kvuS8r0Ys5uYOw+\
7SW3lnjhOdwyB6S29f3CsAXH33J1kH69UahTw+\
izXQRHk35e2XmMP4bcbFrIFHMiBrn7A3I0jGQ8EorgHqHH5RHg3w41SoIN7lB/\
fZrgXklpKSfaJLGOoV0jkaOZRDHp4ctrOvipIAJKi41NctCdAhC7RaYenWB/\
LUEvsflO9iIxdlQ0skZD8nEAm3rFZirfIeiZFin7mVNzni188Pa9HNUETgdz+\
keJWJ0f4mFz0Ukk4l9UhKExXYDAYnoMR0IxUcZWOoGw6UK/fXcddw1mWlv8j0CSMPlGZlilAzh4b1+\
VCTo7alHjB0KZZw7kxf3Grhz6Q50/\
EBRrdSrwTHZDd9wfXwxkAajKdCv5gzWvdO9JyyTc90KpPHTE6+4HBlqSdcL58QdagZVISE7td/\
K3hEzEi+4ETgd38Ij0gvC3AqFWL03YBKRacCU78jQpKSkWYLsR5wVe09+sWtFg49GOpFup+\
MEN4gqMAydLxA6k4KpDIHKjgR+N0fw2zQgh4xsPQPxaOSmSHDX+\
1uxrv7Ow1sXmK5h1I6i5CkhrF287IasKc1mfmLWy18TCtGnGuvbWUMLP3tOHB2GohGq/\
XzG9ENqehquMl+0UuH99+qlw6/P6rZ8oZnSsCDePg+e/\
MN8QUFoDSh45Lnfew7F6SAm6vEwhpt9xIAa4bv0/Kk0WlRtK4BjcWuaZFddRkRa6RNURCsGb4/an+\
o4VJsWthkAGu29EULowyIhzUiA4Jg3UQGdEuL/CMzXt//\
AMp3JUckJRwIzhvukqoB0U9stByalGiFB1g6ASxnOxmVIyPEAvnTIlK2uHIRcR5XjweZQRxsUUbTPC\
I5bggUeE8weFmWRJqECLGTzGBl4hhJ5jrZMSCJjM1mtQ4uOUWe1lPegSyF4hMMFo/\
a476yQa2lsbCGAlCfJt0YqQQseFU1poy0CODEtFs6atWJpSU1sccYVYelkea8BLwHjc3xpToqhUKcq\
1vUmkwGJoLmcgS/G1/\
XmH4IAxOVHQMSI2oBFDF5CmUI4pPj2x8ajXIEWderZuwC4ZVpse3KOQnW2HblCAXBTaqrHLXGtj1eW\
UVsu+GACD623XAUhIGc4eSAXAhp2PnhJKhGOfYaeApPmHwLS9Mc8yLWimbxrit2wKBI15mDAYe/\
FmxyX57pmJwLRqEGJAzYaiyeH1mRqIgYdqlIckYPxkBJzuhhF3A2mrRynJhClewYkERG+\
6Rz3JVAg28A4BDWiIVyYUN5QntNqXsj5vIc0/g7coS1NNlPjbVYPBane+frHabOrm+\
yiG9oSHLF793tS0wH2WRMpJ+qRya1jurr6EDqNQqP+\
w2O1AlAAuo8QFzQsWqCp8eExL4dA3R7vaEJA4TCfpDo2GKJRMUT0y3YgzKJVbZfwydrPwIQ/\
QNz0SeRMWNBW336qmSceNGECTD1yzEs4voow46wFM6FNnVhSGHhHMjByZscB5JEPRKQQSgTl6Z16WL\
8UtAcgRIBSg0ooRQZgUrEGzrneFTKR67oFS+J3Tw/\
HDyJhF0SGyQ5IHLE8WG8jiooYaJoLUzt0x3ihvWemK5xC7TSN4RiKupVMUXJV25mZ5JYBVHq0JPaXn\
duHkDm7bSX6KQNQ4+im0UCznFf1DPmwXp1rbIRhnizkBkOE4I7pFvP/\
SLI6wN9KMmompKgzOIcHN8I2KtFvC55dK6yLH885wqcWjNIcZrEESdiwCHroIQZJNpMDMGZ0WaQKLy\
HRPS521U1X5PtS3tqSgRtsS+\
loGXosVzO7ZQyFBWjaT6TsHunsYEeFII9oi8IJTUFNqyFX1KGtfHipU92UrD8d9rFD04EfvfHMGQlj\
nBEloISBi8PQpW2fOeZnisV7iS6xwjF9bHKXM30sQiiHB7ZA1DvRMh/3962uibBCIX73Np+\
moT0bfYmlb/ZQzvOOshOvrlUsR4Geb+\
HzettqKffaDhqfChAg2mw5hrozCKJKiUNTdBUPlI1t5O3WsNF5j4QcE30e4JgC4FQJ1K3h1jeJ85mB\
TTilFqhoTu+whqn4mRS6vWo1igbjpfJoTAkNUb/\
GDK8W8zr6x9vqG2HfTpjMLo4JjXGpYDLAuqfAqo+c9lyPdLFqedV+6F/WhC6fyysYYu+\
f6xhGyEkLWquWhExQGc5pJi/WHP1kHFaC5XaRMorZ2Dg++9fJ+ZOG+hBROSfuEV80TymSK6/\
Lpo3Fd+hURgEjH6nezlBd/LBlj7ZzDF4IVWfscnRSILCubVKCepfJ6YENdCDil5XaCtn14lGutK+\
eshCNH9fc1XByIWi9KAJQnnaCxuKT7DoOCGL79ab9raXzLSnECwnkSO23lSvODOCedkLU8K+\
CNdIbHY0Ph+8+7z/ZV6wghRhfqTKP5ZKs8+N1BSft3XoK5Y4WsSgSzIW50Hyi2QiS/\
zMEzQQ6UyipNRpRzqee9bIlDJtpMzwB6CBD+ps4aASmaVJd0R29nUW//\
5uQ0ddy296W4l22ur5q3KvT68chOSynysvjQ6kWTZAJatdScCYSIMXxsBR70BfR/\
c145pjo42BCVlHKJhPSwVDeAZwtIe0MKhFN0Ko2BV9IBv2P0sxCQg2zXSH00OdCFoCJIBgF1JwWjUU\
MxnstGxai/as2mg+w/4mhaH3C4QPgsj89C1CxqGkx2Am68o9YYiQUv4+\
dYVYSNUQTK68T60pR5aK4OY9eUS1C8pr8y4WPTo3R18LvMSFAiXm5EKBas9cD3dl3kmz3aW38s58s/\
ocptFbevvimkbCvQO3MSF2MUXtAlp5GtX4CYhFjTflbWCWy34Pm85yUa8oCQzIWiqsxUgyHgqG41/\
iayRD+ovyaIAfp0J1k6/PpJh7m/\
tElzDZK6RzNHK4Xdsg5LCdfVWUBCCBIg9CkmDhghVMfXRPw8ZBF0vsf5hm4UyascYzq4ZYM7xHYqTY\
Z46fcCdLDJmFIgK/+yHlqUwMVtrqXMDBxHKK3ZLSRAU2ecEJKDFJzuUDFtTLkglceEXLsyw2rM/\
ENvWR2heZPmHkkX2sTOHCQoZhcHxsyVFZWQ8YmCHH56PQL261cOT7EOJWLqsjvBqMHopCX9DrkZ61V\
OgXc0br3uUrLtUpW7nDZO2Tkw9oaaNeLvO0BjVjll1UJL/zjc9TcguP6Cg7o7f2lC5sJrs/\
hEck3cutUir6/\
JARlApIhfLUiZCk7KPZQqwHDIwK8rXQdVqI2I3ZHWGR98h8LOJtwhvE6IIBwxsEFRZ8JVYX9kiMFHs\
pkMocqOBE4Hd/DLNBCnqE8ZMq5mfgimsgGrU0L53z23ukdjUVSuksQpIq5+\
3mZTVgYFKQUKbfPgApLhx6BKYWS46BpX/+AlW1E17oazRq5Iao0dnDGwPJe+OMg+\
3tOQcavMo342mgwffZm2+ILygA2ZsHd7nvXJACbhgcC2u0SXAArBm+\
LzhgYFrYRlQEoUVWOjAi1kgz4CBYM3xfcMDAtLDJANZs6YsWRhkQD2tEBgTBuokM6JYW+UdmvL7/\
AZTvSo5ISjgQnDfcJVUDop/YaLkkx1pX3mfp123RU+xyNo2AT8YyL53idI5F4qUOpVIrnY+Ck+\
OGQIH3BIOXZUmkScLqsZPMYGXiGEnmOtkxIIngtpJP1nUBTm3oo8xZAC2F4hMMFo/\
as6hyxAKIwh8ICkB9mnRjpBLwQnrQDVfspox32s4Tu7ZbOmrVScW4GeKTY8SI2tFIP8/\
hjAqsEJdqoRQKca5uUesvGZgImssR/\
G68Y8IQqPfDGJio7BiQGFELoHKfwsQQwxRAWWiUI8i6XjVDfwivTIttV07psca2Kwf4CG5SXeWoNbb\
t8coqYtu1vhrW/KXSK7OTcxRfzTdsbTgJqlGOQjAFVYaE8vJEhjbkH/\
lg1e6Yjb6uoLDBUYeUwHIOowrVeECPaN6PotvV8NywhAFbicXzEysSERHDKhVJzOjBFiiJGT2sUt0a\
KlLMoEp2DEgi2B8LgbsSSLAzzwzBqDwViAZw+8w2nk+mqrzzV4//\
inoscDDMbZinjCP0UGnWgGxX8u7++w1X+KB5fvtva3yFTxz4kej2Z1qmDGONtDWAQTIuUTiQrZg/\
Lfg5j9+nCQYBGkyDNddAL9tJVClpaIKm8pFqBzl5qzVc5MICN+sFpd8TBNgaYE+\
kPpGG5X3ibFZAI06pFRq64yusUV5R7t6jW+\
xUcRk1MIakxugfQ4Z3i53tH29zPMqhYfunSxaMGp0CLguofwqo+sxly/VIF6eeV+2H/\
mlhakUSEWvYou8fa9hGCEkLygct5Nr+B99EP/mrtwRdzAutufrnfPU+5XgNlXBPX9yXussb+\
P7717kmceh9pw30yBHMkpHMO+DVOrEgU+rNnX6CRlcW5voFmVBf9YCTdxz3BJgrFAHJ0Uhuwh0lK+\
Wmf52YctNADypmXaGjfMWxrTSkffWY+2+\
gklEHynccyNwqqzztFSLFd1gUnTppzatB7fUcofUq1Ek7ogYt8/\
8LFBgRvSzykLAvwjXQcdltxMIOhoaLs7wQlX1ums+wIfaHJjZJnmD1SeKFycJ+\
mKSz6EpRlVvkBCYgiGswU04QcmJKhNV9x0lQ2ZSASgnFv7+7pfem/Ka3lWh/TND+\
qtzX0ysHCfdpQealNMwf3+\
2oxyHAmPiCF8bAUe9AX0dPy6UqwaGvIy8KJu9kBuanpYFJ2OxwREao1M4XLeYOn7wy5YIRqzC5ijyq\
2IkVaG84IDg9dJupAEgAAfsI4l/VTsxksE/\
P3qkRGcd4Elz6ZNjfpDD0InD4IIjMT99zZqw0OgyRZhPkdYX71ZnfyDAm3S5ZxlVNwhAtmsUA5D15R\
OXZZner8y4W1zk3R18LvMSF6yTm5CJ1Uk/tdMNM3JW8qLGIYXfprdyak8LnMI3e0tsX1zRi6+\
NlbSwaE3QbSqNdQCtPoxo/\
AbGo8aa8jRr4xG65ufjrjIsJaS4wIGupgGCeGE82eDjdS6brS51jcvXU/\
Ad33BWvs1zIdEgWmsM0pC8DzAsYkayEDWEjq6Db1qOomjDyUrQc+EfOqYANLz6d5Zg+\
UQ8YuoR5jWHcCH7dWOLyBDgMZWl+5uMq9q2qgQndYqV2Cb5tZYbfbHi0dYzmJvvFayDuv76lrS+H+\
405w8KTpdHKNJYjF5Cv4YlJMd/lLqTVUlSWcBKhcBg5Qfv9ZEQbcX4WcBhULX3SCvmwYiJ5NaY4/\
mubGFxF3EzYoNJ5vrgMXv0GtduKJlvtc7E2abIEaMXQOrjz/puMATj/\
sqIRQ3ElffVGDKenL6URQ0mD9muUNKpYg6ChCZrKR9JZxxsmWOh63kYMFvoJEFCLo8mllNpC3PNcjh\
DrOy/jckRVaaf9jkDKre28WUEgrOUyY3q4rhjffMperrCZOkIXVtPcaG6WlGVeo4d5VfPV2qVfE0sz\
DNdH+R3oPqtkg6CqB1ZsvKaqONtWdVdRvc5WAWS163nPVkEel1yxtrmgijUooUX96Tk7CiZT0dwsxa\
/0wjauZEvMnBVrGlk0cESghjjA61ascYuuX7F2fLimYu0EpFHFGg3QWLHGzPo+\
l5jJYCdVP2qXhZeqWFOV2MrFajaWV2x3dxERn5CE06UVlUiOPK2vksnJsbNOrQGLrV+\
ntmG2cmueunQOg2jWqc06tba8jYVGziCmXiTFnrZr6Tab2k2K/SQMZLmNRRZWS7GnWuaSmMKWGI+\
YYj/FfIKn2Gs3SNcO727v9Eqrc5YrU8Ev0gRh6aJDqCpS5tyd+\
krlfNnMpD5TkfLCmVLpA9cnq3e7ohYpN6JoWUnJet2WImWyaBajSCuYnmSriKx7kTZbRZQmewMkUHu\
k6iJlD2BHDlFG271Io01zVypn+\
pMrUUPdqJZa9cv0PZs9nQWHMjW0FKXZRporx0E1VEavZJGr4VpGdKTUEu1HsvqJYkWjq2YjnFYSQYX\
I1BvGuA4p2jeavp5wHkHxLAcP1QgxLnmL93ETXwYr77qZVqro9bgR2jq4kJxZZW8klRJnviDqzCpfz\
ayyDLDrrDItZjLYqciZWWVpjZlVNhpFnryjm2NnVrkBi62dVd7vLr2VD07jzCrPrDILxGcNnDOrjPE\
2atarAok+FEX7yUcD7vvsTURQmoaOCU0oGY16MV0tF5bZ9fMGwvfuYmGN3gQMgDXD9wUHDEyLcoiz6\
rP2T4vyJuZgWCM3WINgzfB9wQED08ImA1izpS9aGGVAPKwRGRAE6yYyoFtaGEIFUoyBIaIUQCCyjsJ\
3aFQCAaPf2Wi5NNKLqZA6PP5A8ICWs52RyqoTaWmulXnbRWhM4k1as95jpwIlochxg5Dj6BNq+\
ZrApDkFhLRUWigi8HJCWrnbWeRtZceAJKrv6AIlZJRWRqC5UNXWBcpNVvYzsgxH1/\
AAKl55803CAwIseFo1Ro20CODYtFuaLRsJdLrlejxyjzGqDksjzY2h0o6dE8vRMy0i4gvjMs1ARTYu\
JSJozodW0heKNFY5MYSpicqOAYlBVHqEwJK4zYAyBFXNHN7+\
0GjEl3CWL1bEu5W2m4LDVHd5zRrvruy9KThMdXflrPFuj39WEe9u2FmUj3c37CFqIGc4iSDf2DHs/\
HCyVKMchWAKSmhJAofJcqSL0CsU3dpt8jrs9ZphrNM71Xh2j2hSxcAhmVYMRZ3eGJAwUM4zYpSlVe/\
uiOQwhh2CR2SgnGf02AuU8xwlylIlOwYkEZyjC4G7Em2wM8+\
M06g8FYgGwgQIynvIr3vBcZ0dOfZMagmoijeLx+J07wyGeco4WoCvySK+\
K4HbtAc22kpQvfsHcfcjnt9mTKSfqkcmtU0+59pmaE0FXY0NVf1KRFbBj7OCxsnXp5Xo3uY+\
0X2DoQvezI5GDo7ZwZvl3ZPDdvZDegE2eTACCe7v74kWZcdoNalbIhi0iyX2P6igP2UMTnKx7gArd6\
NGafNk06CxN+xe0iCxN/\
1SoIUVOMCsOovBXCYqsD0LOSklBi3knmgnJfD4MdwYBCiqoLlvnW0Y6QPTX2T6BN4fHi8dil3V1doG\
SnFKqP4JuEjsAwz13yfcXNMXt1r4syYpgjDa+SYeLARieA1GUyFOEVvZB5LJBvBB/\
kzRak4Fp6WNerlVyB28iBuwWuNWcIuOdRnB76Jj1ycHuWMszidw6pNdGakZUJ+AVCgPnAiJN9+\
qhwl5AHsmCpm/uNXCTJ+JfpkP3cqa8IY+\
Y2mE8AZBBZar40VTd1I09WQ2xI6m7qRoKtiNK47ZoMU7YmBpGDFE2JGY9hqIRu0HyA1sXmJUKAWzCE\
nqjm83L6sBe2Yfmr+41cKM/9wv81m2MgaW/rFvw5RaW2jU0g2BorMjCX3r7NRt9ssLFAxv0vfQki/\
z5L6ONhss/EMn7AQgAVdSjY5J7JEEeq06OtWxR+\
zbMQArqi6dBE0YIBT2g9SP8HqeqHUdvdgGI9aWZ6r9unJv1xRmVccguMrH3LVSSlzY8t5FxIqpiu2X\
Y1jE9cmGHWEpnAutJHNIYeGs1uXkTY4DSaIeCciVA6Xi0lYsSkz5pQTNESiRKhEYlCAoI0tfle91zu\
yogBenpQZCvOi1cvP8cPCGM2A17hiFTSJHHB/G2y0GJUwUhYVpfDpyPKzjxESTF2ilb8CFw4Ink7/\
3LJMo+yA/nFKPEYN9IHxTZ9sLZb2nOfQs6mxBAWKuYM38GEOJ55lH5Inl0KFz2qUwC60I9YLkURUhQ\
ZnFOaAPWwy3QRyfcvSddsGrO6EBGKNUd0ockWjI4XwnsCFcj1hi0lHIr4yrMixJp6JQPIVpTzqJh5E\
FbbQv65JO0tLc5YF+OabBdkq5h4qK9GsSdu80NtCDQrBH9AWhpCa3hrXwS8qwNl687MhOioX/\
fk9dXAto4YOX/scwZCWOoK8yDmLh2/vPqwUDFdcKPocpanfSYxQfq0zFTB+LIMrhkT0A9baD/\
PcNbZCX3/m2khTpBYiv0veWr+x/\
Laqc5aLooiyYLSBGb1Hop41eGANHvQN9Hd0NqKJL8OHv7PWLPDW5nAlHlC4ZysXARYu+\
Svf3ZE8zeWWo7RsV0WaEtdTKA/4qtOmIDAS8AYp/lXMKA/H3DHYqcrQQzKrXrzLsb1IYepct+\
CCIzE974Ez9AD1Ilq0NkFh/uS4bfpNaIZVMjpg1y/dlv5Qd3aslj0tkV+\
RdbPbQuTn6WuCljH1B5sxYj2UsTkgbuSt5UWMRw+\
7SW3m7tUYlz2EavaW3L65pxOk9qhc7akyIBb6oXUArT6MaPwGxqPGmvN3shjPj9S8k0MdHc/\
T77E1EUGbjMFPZYXTNLt3XW9hoJ6w3Q2J9m4n70FgzfJ/\
eNxudFkdxBsiAjuM9nJ8GyICIWOsyIAzWDN//\
YZAB0WlhkwGs2dIXLYwyIB7WiAwIgnUTGdAtLfKP5KIEUnhBckRSwoHgTGY3CxPKkBaf2Gi51FnFFE\
cdHjUtsR1tHxLsqirwsDlgVHSz/\
SLxyuelW7c6HwUnxw2BAu8JBq9AEq8kM83pgxOBlxPSymGqjepkx4AkgiyiV88giJyPmqQjcj6Oe5/\
FJxgsHjUPKXVwgGDarhY45sJJy6UuXyXghfSgkyhtb8SqxKq8LCERrtuL6tKZJgoAtflMGFWHpZF+\
nsMZFdjtzYB9j8Sbmmm2KbJJKRFBczmCjwCXDkad3g9jYKKyY0BisMWqnWNJtMBCGWKYOQ8WGuUIsq\
5XRWyb8sq02LbH9aqIbXu8Mii27fG/qtoXVy5XYY02vl2eSO+Gi8Deczg5IF/\
WMjSzHk6CapSjEExBlSEhptY5x4z8Ix+\
s2h2z0Vk5tZHCBkcdb8lmOb7GA3pEk6rpDcmZanhuWMJg2iRgAKUiERExrFKRxIwebIGSmNHDKlASc\
5QASpXsGJBEsD8WAnclkGBnHgKRmNaIhXJhQ3Vlx8WjcyONDvN6PpmqkjqOq+\
LN4rHAwTC3YZ4yDtbEsnIR182+zd3pl++2ty8wpPTbjIn0BPwjk34qnNSMj/TD+UiznQkMtS/\
M16hKFp5BaIIK4l1+\
cJ9WIsgtJSX7RPcNhi54wToaOZRDHp4ctrMf0guwyYOQJFik5Qqmfl6OVisRyt4WS+x/\
UEF9G7mWJLpnDc4I7gBGwi0rhqMGbfME06ChOOze0SChOPG+\
n4ULOJisYovBVyYqsN0NOQElJm6pYgi2B+\
CGAwXFF7T4RGcbRrqs9BeZPmH4keusYOEvdJRcxQDhW0Y5yrbqAQOXWn15HnLLKhdmUo3hGK3YyqWZ\
61Vj9BjQwxsDqTGaCn17W4zqvRPdJz7mn2lbzalYel1oNeVKEXjwom3A4o1bwS063okJftdcvUT3XO\
knrBzGLRLr3WqUij5ScwSlolNBnCjCQJKaipotxHrAUDLVc86cFqK4MNNMol/mYxFvE+\
MgpvkNGOMgqLDgK3FoQI/\
ESLGXoqknsyF2NHUnRVOL2ZXRzQYp6BHGT6oYKYkrroFo1NK8VEPvhzdCCKEaKjBjaERI0kAcu3lZD\
Rgqo/PIY695KS3MONH9Mh+6lSEFmnw3cdwb8P4xhS3k/cBuiH/sX1o/PGf80Rs8Z/\
ylW1Qk8NLQvXyOE5adM/4kgJC1drEz/h7ESPn3DDY3XCv/ZE76NLy9kGF/k8KYM/\
7A3pqaB9HXjD8v784ZfxyTXNKMv80ds5X5qFHKCEK3cs748xgfc8ZfC62r8zZ2lfoMYkpuyYP366GV\
MI0WXw5qdPQMsVyE3EV1aSWz+yxhwu4A1TiD1YmmstxewGFVkZEpdiBTvDqdyotiiuO/tnEfKkx+\
YYNKvQ9tkPG4nrpsvcgGtduKJlvt0w7b5J74HXpPnCCWW+B/\
nTEAWylO2iEscUAw2j1xkVfJRpml62GrlBcuKjAnpVGaQlQfVeXCZS2EmayEK2kj62sC6O3aFD1jAT\
Y5kMxfIFZ4WBpZmgKG6rSuMYwbwW9W2yjslyXj2mYAXRVMKN1J7ZJUSFcHv1mJgDVZss1+\
uZxkCaREJccc9OPRsAAl+\
H0RATC74UyWaGTRwLEVTmdMlnCLrp8sOT5ckyw5AWmULKEBGpMlTPn1Koa5IeCcRSmpgPNLJUuoA3/\
OPImN5RE/1hO/5o0gQ4rEHQR32Ia+\
ILqTY2eKpAGLrZ8i2TJbudnyrG7bypki8ZgcM0XSQtfqvO0WU/udnWJqTTFF7953d+\
nSepjzgsRUXL+NO9c1YuoEpEJM+Sq8mhRk1fL2IoQ/\
xVRnYmrDiKnNFFNTTHUupjaMmNpMMdWZmNoy1hTTXHyKqSmmrnoRU1vGmtpOa+\
qqNzHFWFPbaU1NMdW7mGKsqe20pq76ElN5yi779ymmppjqWkzlyb2ct6eY6kxMbRkxVXdhZIqpKaZe\
XkxtGTE1M31XnYmpDWNNMY0rppiaYuqqFzG1YaypzbSmrnoTU4w1xZSMTzE1xdRVN2KKsaY22/\
8HN7jLzw=="],
     SelectWithContents->True,
     Selectable->False]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ffDist1", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox["\"ffDist1\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Plus", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["17528", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    Uncompress[
    "1:eJztWN1OwjAUHgKij+\
Gdl7Y9icQ7xQcgxEtvMNnMDGPEQfTZDYl2G4x261m7jW6RwEWTrqPnO//\
f2c1bOPNuHceJBnyZLjaRdxHvhnx58QN3t73iy2y+9sPlfOH/8p8fP07PenwJkjdeH+\
7Y0z0j6fN4eV4LB0Cjy91mwryBJCa59CB6Gn65n8rtHqbfywBkb0SjvazHIAEooJQ06MlnComC7o0A\
HNQy/N/KEHPB6lS0NNF7UXsf5kUierGpGMCChdFKYjQxCZg2rJo25WLGhKnFjCmIYoYdhv5Bg37JnS\
mwnyKwgpyy88EpZdiYgOjQxqHP78OChR0xwzKkBTEEjhn6FNOGNNfGi9fomi+TcPmxeZ+vXbnfFM+\
NWpAKzCi5JVgt3G/fMY8TLUR9+YE0IzM8YqiL4Wsulcr1vK9Q99xsj+\
ViWn5u0pJVKVZDau3GbSf20dZLxdhX0MHGCcA1tu0AqFB89JTGigNQigVS8bFQmaFCdOqJmB3joDSX\
2jVOzBVNjZOjj20ZB6ezYk9XGyebJuWmU57XOV68zb2bK+0K2qxjp23Q6hNucjIFJvmifZ5h/\
qdPy89NJp3KfVMttfY8ZKf6oRMNmJF22aNSpcuxnW3R/+fq1nom8DizHfa0QtPXz+dWwh79XkC1Tb+\
p5Ao1Qf9VwY5x0G82oDOOAR7DeDJg0CA97wgPRfDQbvAAYh9kMLSPB7EPdGMfmdQrpoDW8QCCp5v8k\
uufvlPYx4PYh8IfvaGGvg=="],
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bbffDist1", "=", 
    InterpretationBox[
     DynamicModuleBox[{Typeset`open = False}, 
      TemplateBox[{"Expression", 
        StyleBox[
        "\"bbffDist1\"", "IconizedCustomName", StripOnInput -> False], 
        GridBox[{{
           RowBox[{
             TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["Plus", "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["1141040", "IconizedItem"]}]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
         "Column", 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
        Dynamic[Typeset`open]},
       "IconizedObject"]],
     Uncompress[
     "1:eJztfVuPXLmRpi5VWm1DD/\
4FBuYfTGUlYGEBA54LMJi3gbEPfpiH8QLWQgv3WNi2MVP5uxuG0FNdmsrMynN4iSt58hwygn6QW8pM\
kvFFMG4MBv/m//zpt5/+7dWrVz/cPP/xL3/8yw+fjv/xw+3zH//78/d/+OHTm+Nf/8fzH//wp++//\
PEP//n5+T9fnf/1/fMfv/39nz//6d9//8fPr5//8vnN9NlxgH/503/84f+f/3oZ/fS15Bun0f/1f/\
3t/d//3fenET5/e/7fp++iVb0BVnX84x//fPq/h7sf3r2M8g/3ZxIuPz1/vktGuPwqmDuh/\
LSK8PPgv7+QC9h/ekuOBPx6F/6ao3WH0pr89DzxeXkg/buI/uQbcnKrgCNIP33hsMt+c4i4/\
Rb4zV1OGPr724rVxyNRn8JCcf5W/sMdRyDAOenvpfTsmWFprquxiuSgiic7+TynT4866fuTNjsN+\
av7u+Av+x2oESPdd1ze5+O3ltJ9v4w2dQL0RNHzJsyE/YtIf39+\
mhTDrniMbB07Yozg2zvo27ccjRxwxGhiDJafI8eoYg4AQ9VorBzho335fFQipbK1zLgaLMFxVfgRI0\
gNI20QUgVKoSk1oNyMkA8AWB/CbCGrnB0N2lqnw2XOCSzGzJgiILMlFk+n3vmgk5ULnHrqSKCXm0S+\
Gyt2AuVK8GOLTXzq/SDUvJ65JfEYUjea+\
Y0I0GwJGvnccVusQOYph2zW8ZXSTUzCbqxKmVfFXLkOI0PTKPg8pMEXJwHPdimaQuQ5ygQ9MSc8bEn\
UwpqjAuPBj0mI99lhphTE+vwivi8fWcnvVGlqOVvMGyrGZRW5Mhr7eAd7TXkm6n2OYHE09gEWn/\
NPTtL2kGS+\
UsmMv344QF8XDSwTBfHEcskqWh2uQopW9zIc4CwAm1iS8SpPcWGT7tAsT2woFSmxZObJ8iYhO70vMf\
N9kONB+YjIgNx+\
x7zZgxwrkQKJfhWmdvA0IKZXFszyRHS9C8fA97NaxCVuOWILIXWWOZNoMp0SajAQhdKgbJ6XSYNywS\
+UW2ZznLmEMoOUSyXsEl9VKsFhqkaddWWeND199utI6hLI3wJTaIwPRg5kc+swE/\
7uCwbIfIKWQPBzpcHsEYLENAACrnKQHED0WOn0WYQIihXUAgTJngl0EgGqiBrMQgTY/\
2QKCDUGmj5Ih1Z1/APyI/GEwsApDJtwrUScoqXp4Ou5ZAlRIRVsqFSYp92emHcdEsOJqpBzJ58hJ+\
tLv/tQyOWQcG6xxoERkNAFgYQG3mWWCjXrzmxTjgya+\
sVMWrxk0LbpjrHi8WKYI4NYczqG6vJpUCjvYE41sHlGefXH+qYwQp+uIEiZKxfEzhiqsv7Tl41b/\
31q/X+SHspYBuFm5r55PacC5isaeUWLfesOmEBfcN6SL2DwWD1a7K19YPhChI6olDnOezz55TeaAEH\
ho4l70vtHvM+ZLjJqSHXWCh4qEr3EtWLo7ZzNsks6iRFFCNO/\
9qz6xHXRPvwpJMofIWOHvEQNuu6sIrtQs5rOCgigbneyBFDl7NsTIzqraIwYTiyFnJvjVajwsfM9R3\
E5JNyHYUGBcRJdHGRH676iCwCUREGQldE9goFQj6czD0w1t2UQHr8l7RScakk8nUnfFjeZziSBeZJJ\
jMl0phAYUmJu7QMjIKELAmVmFSxPc1scwSKDhF/TOJlaWS3kCqnQF+\
4hl8OaI0YZDDdBjCYYpo7u55jQ3tE9xeWQcH9uXtleXl/Wc+\
RpC6uSesku7oqrdXhwPr07jLwkibjaTZc+\
Ww4KmiSybTizoO7d5cvc5XrLIDzKIlvYhlkG5v0sHZxB8QWMMBdiM0kkKgakJcZmkqisa1nDjriyH+\
9Jj1p2xAvwcOeIi3or0wR2Qb7M3RzJUwaZ01eOA0RdcHZh55u7pdrdIEr49eVfL/CsWoV2nOz82W+\
itYoTOZdyWdDqrm1NEg04CQDW9LmZ9SHNo7ddH+\
E1RKhuvWr0RgjQin6DJDuxVinCHVMAtOFvi4K8NXxLa+1GD1OG++\
RpNqiby9e8nb5WrrlhHc5Sgt4NFeh1xHHszKEV6doZF4G1cImLwAZZxCXqpOMSAalkCB83MI1VLi0D\
lQgV6WNJDlBB9lWubwZWGFZzBbTto0+\
y49l8wmf7ksADUQzSTllmwSXL1zMDmyNAFAjNBDRxL1FITNDzvYkKUnTZOrPhSBXinY8cqcJxX2qpj\
eOvckjaLcv0Ziq4iP818NH9QJOYzzf5bCvYyhxjRJ6BIgZ9+wiTdenlKLHlMKRMWMVI5OR/+\
4Z1ktvCweRf7m0hFKEeJgMsU3Mr1gVPbTSgR4khUnpeTKDWo3TkHQihCQ4N3Dnbwu3kLwphH7Rs2Ms\
E7qzpTYDJoutylNjbj2/yz+1jpAxMjVtl0YGIdftb9nRTw9qUvngAP3JkWW/\
q8CCsizttyiGn718d93ZG8yKXb2QZeOEJoD2NlSxygrDjbsLknCyjYQ7b0F7Uw9wJ/\
wX0bcbkJ9CyMJeQvlk0R5TabCifWVF10Uaqs6Lqor0sqKjqor18Z8XhsaN4i3pvyi8IgSRwi3UFDLt\
xHOY79bq+vywoZQLMn6rr8EB4PrKgAHIQgeFQ+bk2GW/\
URuuCKRoJaWVOsUTmbOjjOYhhwrxVmZSkpZIEZ59wi/\
I8T9nEqnaPm2WCRpLgrDmJpyLnXwzWdsja3Pwev4y1+vm4g+vh8tne5ystxuBDzh1Sus6+\
wgPkQp2JPoDqWDkS7qxBAhBNzI2ULAwID2QLA196ZGHhhgOSqYC79ZC6W6IcQiCaD0R5IDrpDmKqKI\
UTzkykGz9PX4ZeK0KV5i02iBwPqlwSGRAYhArckAfoFAMiCiT6Vdg3jDvtLGghJtcrEV3vwjH4YEIi\
3aRE06cnOmEmBRhsrB0FRIiMpZqevlCHDoLOviNlCbkCSk+cnxAXySIcwS/\
Xzi71JDpqZzeBN9rZVa6vp3Z2efuvjVdtrp1dhnDHFIx2dtffkS3oYSpQGO3sNltzwzqcpYRrLDTat\
p14GR7JD1xGO7t5x2SS4Q0BqWSMxm2QtAxUoCaqbA2LA1SQfTXa2cmxGu3s4lfNHYFgqJ1dlsBtiAB\
RIPQN3oaNEzPa2QHjdqUFqEcN/YIwOVujnZ1u4/grrCblaL4VblujjHZ2QmgS8/\
kmn20FW0mWTox2dlduZ+\
eyxH6RdnZTDXwb1z9HO7sVVqwLntq73kn13wpTel5M4GhnN9rZXQeu8NzAOTCJx9HfRc7Rzq4SJZ8N\
mEY7OwVwB9GBiHX7q29t1rg2Vbaz8xidj3Z2iyC3cDu7OS8S3TeRXpBHTqK611iim8zzLORloc0U1h\
I3XV+DP+qMm9mOstG6bjDUfOu6IMfWHAHKJGFzGc/Ruu5V30ZaA42f3Kasf5/\
DLOZoXXdlXf8mX8PaHlJKRUXrOo+5zdG6bhHkIALDodZoXRfW5ha0rgPwW8PbETnFEpmzoY/\
nIIYJ81ZlUpKCSpKZfcKt7WRG7LqNTSCQJCDnZJUI7C3bsIdkOzugU6GAyJEO2p6rfCOq/\
V3Qye4OzsaMTnaInoAn5kYanexejU529IDoqnb0IBt0stvHHdOiHpmjkx0xx+hkl+\
Bb38lOJIsCG3ckY0lZ/PTLSP6w3Q11dEm9G8R9mccAup8IxyC7VcFeVjhj/\
G1MJYp7TRCjiTFYfo4co4o5AAxVo7FyRBn7U2+hQtlaZlwNluC4KvyIEaR+yiLXSPgZFRdXICtF6/\
00uKPCoRczpRlOeKiicn+kSyyeTr3z8TgRideEU0cCvdwk8t1YsRN2hG9RK/\
OE50AlbLDtQOSoUZmvKVko2A47bosVyLwoOKiV7rKHnhaR+\
X6OHkSeo0zQk63FwwZkHxSBacmauLASTdQgCiLllzIhbZWVxczgXjKpzhBEj2U0lGIkcm10zjDLpaE\
5QWl2UZisLEwxQr8RrQ7XGQumGOffrJhixCa9fooRzsMpU4zzIAulGOEBlSnG6csLpxhjfyxI6zT7W\
Aa6n9fMM0LqLPMew7BNkXYEfs9mHKGcnybZCM3J5RnRLGd9slEilbJYAZNVQJsW28DvCMlgZOwmF1y\
JAEHQl+luSCXL9S9Hay4v/AYSb9z5G8WmSgccF9xCO4bdpcxmoRrOqFYP7HfUgGkOPtijB0YNUb+\
Xm1y9pqrAiq3qLzHQ3DyQovx4dz/8f2aZw/+PWDv8/1ep7nDs/z8rENjTelYmw/8HiB7+//ybq/n/\
Mqlc7Nk8bVFhMkzVqLOuRB7N+\
6dI6hLIvy5VeNdRIWYCAeDLqMy5YQgEUoDujc4gwDaCQAqsQPC2VAo6fgcjgeDnSue5RwgSN/\
HHRS2CSYg+\
IBulzGLYgAjKGyxhTGygA6R4ljM2NiACYoFkCgg1E3YYWtXxDyimxIsLBk5hCgXXSnARxnkAFJalwz\
PZFW5F20HyjKMRYkTtLBojhhNVIeeQzi59XkPWcNnNOyckCB8mEPz1aJG9rkfX4b61D4yAhC4IJOzz\
LvNjUKfPmeeSI6PtoLqPl0x6iAlml/1Hlc6eV/ETwx/abL7wDyyYj0x9vJD/\
iiadrWntQmzoE4zFHTcCyd0+XT13t7xEbUPiS05fNu5LZp0Bv5sI9+NLZiD8CB0UO/\
QlqRcVXfuSGTCBvvBhFKXAPMmij1v7wPAlbh1RKXO093gq1W/0AYLCRx/\
3SYVV7LAQ3ida27SmQ1qCN1ah9wDUDXYmLom3+e7Cdy/\
tmNPYtKQz6TaRVSqVaXfg7vmT0Ecfhhpx9URnWMAsK8hbji3qYCRKJbnZPuJ8eeuKaYisoc5qpjIgo\
ODV75mAJuw+SozouLIxYjixFHJufoMBugfR+\
Z6juDwnEQ7M3Q3LIEwpJmWXNvPATMeVdDM4E34HDYyThMFBVnvlK2EAgAK5dw7MB35C4ch8ZCBM1S7\
OzQd+QuHcfOCJeFpiTJ5QCIEhJebWPjACErogUGZWwfplt/VRLDKfJlsC1xJnamUBHPTyrK/\
snoaI3YnmiFGmSpogRpMqoapxbkCyjKhgUe0u11DCMgg/ygz0tCPcADP7uv6qcQo1/\
fqakDzA0fTHSnSiyWdJK/\
HgdoE7jLykELnifpcefQ5KsmXInlc9goFQn4X8f3XoVhEpRN9uVQbMVzSk9eVWlWbKbKYQRdXftMTc\
2gdG5IgD/TNbcsSVzWQTcbfniBfg4c4RFzUGpgnsgnyZuzlS6wwyp68cB4gaau7DJprwc3rjKerwcz\
C2CyfmRhpPUb9i+kSPp6glAzbxFPXx+\
frwV6EyabVPNLSV1dJNSjTdIlonzKQAj6eo1bLY0FsIw8YNGzdsXPs2bod1nb9r9i2EYeOM2jiRLDZ\
k4whlTxut8d7PeO+n2MaN937UNg7zne+ajePGez+stdJbO2hOztChZrbe2kmkUmrtAL1ZbO1+\
QUgiYQXQHcuP8KL4+\
doBSEgxDkHiWJCjTvcWtkW4uJOaAzU66NOQfG0FNibjLyB8RxVLPaJ310aU6BpVjKjocEakKCh+\
hxqKQ2SpMQVX7+H3PzFiiydZhlWyKyoiY0J5ZVngpuFX9cCCSwAE06i7DdpJFmIadcT36fjnD//\
z1bEK4t//31/+7+///If4tezwL6XvZR/RWfQVPbIjE9+uifb7YLJOq4vCEtW6U/\
dPpH1Fl5x4Y49aRCjsKAurAKuDqA3YS86omo0oIsnwOAip91qhOAiFIkzytCQUKlbysWhF/EgwKE+\
CiRik3K7P1G3JIN3+pFixCKuRAF9uBrBHwgVmYPHg6jtWLFB9cBP+VB6HQ/\
5Eme6FMltKfSvdWhGteB5CnP+\
APBKlqdEBR5COJh7YZIc8lMiu86hWz1TisUIRmiPUFhZkc6jfy1UUPSzN9UUrXXU8yR2JBZQk/fl+\
J0w/Leko/zLa+thR6sNdviXSpxko7/Nlk5aOETbPzSQXfiIinDH+NpYFn2jkgCNGE2Ow/\
Bw5RhVzABiqRmPliPKRTiXWhbK1zLgaLMFxVfgRI0jNJ2024GJcLk6kzSw3I+\
Qp0CcOqXETRNma4TIXpii9JwIyW2LxdOqdv1w+kFAIy01SEr+odwLlcNTKPOEjcQkBaDtwfiwk8/\
oGwaBHX5Q9BY8tKsdMBG8x6S676bWIzJdGZvtGkx4iQU+2Fg+\
baFRWGZDxEv9rFavyqZpLIK7BqjqmlHojVwnCPt6Nm0vCXCc1sU4qR1X3qOrOBmy9qrtAzURjh3mfV\
uviWCM2ar+lCeIGar+vI7EyX3ptOaZONLDoi5JLLPpaSMSKpUPBXZiV9+\
o80RoO0XuYfXavAGD13dBrcRoXItfHq3gDixjvRWUbVlPXPVuBhqkadRalvHrq9Nk/R/\
sG8H4IkScCwOstHe5vAziTxOZqd+\
FMwLXtwqkwCD0qaZABSjq461UiYiBE6tREQWW37AlE5vqXNXIB/\
S216922dkoggHrJBhz3AAGzx6kl3hqBoPjaZ8cQLObwINP2DQe2KXhLYBKO4qQzqCZNQsRIjEuImDr\
VeDpVC/N1QhT0rKSw7r0j1kGrOv4B5f+gLM/gszk+71HTgKbfegQjpJ56k+Xm8mXuGNMyCI/\
y8ihfwATSwZl+X8A8ySTmxj4wsXfUUGaWswn5cyPMNcd+mVeLgtLtt4oMWsMU/iw/\
FcPu2pBFDWtuG7YXyZfE9xXwd4N9jsprH/\
JYVlmN1KCuJjpbiwILuahwtTNRARRJMgV0Dpk6Jl2STqrpsissq0kpsmzi5o3wtkaPpLSgG2hS3klJ\
aYYrxaQmXHsEPZM+daWKxyMRgEgEnPTe3ufjfXe4J1kyovnYDkeBWrmH2A7OB8+jOEmeh+\
jkVdFY5BdFH0jtfmA34R2niXeoA48CN1ivCE2/QXsnyZFbf4NWBoJOUh0B4/ANWgoY12/\
Qahpmte1RHvJKAYcepQwFjx4lgAzqOGyd7afWTl3rLXZ+\
mydltaUqEjQxKVguql2uFJOK5aKMO9x4Lsq5r5neLezTaYATMB5KDGQoeHca8DRU7jQY2eOiirxI6x\
vMNoiq75TdQ80DIzSNNrMNFDCBvqAWazPbwHV9tEGlotU2EIFyUuEdo86yUmz1ZjKiTQdThIJLBzNH\
Bs1KtVYhdZCdwjVbi1NPympL1aRqqOqZDrhSTGrCtcA1N+\
1IZTweMQmcleq37jyjsvzBFc7OmvQwOYy6zV6y5WMuspciFLw7l9o3RHfRX5Zq1PdpEvG8n3qIGFAV\
dr29d5zs/NnvorUCqvNSJceZ1457aUCczhgWtrEcWGgeJjKCRS4BNql+\
ByySl4CCV1G6xgXQB34RAJ7D84AAsjdmqwk8/\
OcBF0A7cKtygIpUWgZWAqykj0s6wArQNwMVsQSxNwMcYKXUQf5QkWgbJ6iw8YBEB5nF6gZYJJz6Abf\
ZAlSxS5ykWtA4K38BpqGl3mJLbe0qA7VsREReX4Zo7gS8gJi+\
DpNJIcMvzvVGCsIry0fIJGdnwnfGCRfZc+\
HV2enHXuByfQGmQJ9MQxjXJ8KXRy0SjtdbhatzBQK7GXYDGqmP6EutEtvJt70hbhv7a+\
5RtcH83U6K4YJa2raQiKFee0aYOuU8sh5V2xMgcg9nAlpL2vBtYl4kq6NlT1/\
uou9pgTg9bb8fFiLQdLfTAs5O6RmoBbwpONDHTvw5xhQwiJw8ohrAG1wiB8LM/\
ZA4NaXStHYuDCyCByIptIWz1Gi2XJI4jPq+dLHgbjvbM9MKOE0IE9vKg1+\
jzVI82E4ekz3WnuDo0hcI88bw7feqN45vv1d7EkNLl8lsqHDb+UsTU/0d5V5xn7THKXIaGcDrNR0/\
6fAgFLS7+EkpSbYvrRdipDwIauIkS1RS3MaZlaikuL3TqYqS4vbOrCpKivs4yRKVFPdxZlVRUmwx4y\
MqKbaY26koKfYY0YtKij3G7pSr4OV0qrCs2nLMpUNpnE5VeVLuYi4OOYjAcKjogAt57D746eXDl+\
gO/A4e0h1eWpHlU6zmJb4VL3jbyAJ45LNBnzpZ5WOMW592PbHcN4J1WKN5/\
jdkirLNM6ci5AaOywO4UPhUORTALIIxEDMIZhUCT+\
sOS4ypuEZoPIeAXyM0nkMgiiCMV4JUXCO0Xh9SccvJeY6JqikawMAK1mElSM0Gc1gfQr208CafrU8q\
mbNpwlmhRMZyrlKH0qgEKZYkABmbEVKFdM3jTcvT5Q56hi0qnInzslAKk0za4gUUh7gdpCCBwLvpwK\
qqs0ehyOTIQLklhpTXl39Fp8nl9vgbxcMbH+9gXVDw8IZWLgHhXzpHfJzs/NmvI7gTX+\
JnYMOe5PtBUbTR2V5OIIA6hJ4k7GAXgkSTP5ZKgeEezwlE0DGDSEr8QAQZf6EU0Yc4HUMEldSqBcgs\
OpSnxPqSqFVunWpoVcc/oCN/0GIBixpgPbuB+JZTZG+\
v55JJC0bEAWqbNdYFLWAbI4YTVSHnTFflkp1rA8K5xRoHBo1/e6SSUMP5Q+\
uQbXdmmzhQgvwsZtLiJYO2TYVDMl4Mc2QQdcNCnQ4BXT4NSj/\
LYUQ18MkvUbUjsI4VTGGEPnACRTC3oPyoD4aqrD/cW6NPSaYIz865312+\
bLyehgTB800bEpj3s3RQizV5rC9rv01LzI07YKYv0xJzax8YAQldECjzmcF8jt9MV44Megcl/\
BlxgUjsfcJqaQUnFAlQYjJECT/4QHl9WnTyAnC4exXHV7PZ85BGJOgoEhQ20mnggb+AgJoW+\
M09g1nQzbsxYjixFHIufFyveyWq4bLrVwVjYAQkdEEg7hofFCfmvoIGAJlEQUy/\
MK4g8CzlITqn8AXCdFDrXEviWUqHb5jJuvbSEmMySykEhpSYW/\
vAOKl5OOSlZ6PmAQBFFAzjamW1kCukoqJNaOxONEeMMhhughhNMEydyD+CZBlRweMl+\
UX38vqyniOPWli91Et2cVdcrcOD8+ndYSQgsAvyCc8kr8YcSSIMGTRJZNtwZkHdT/CpgC8Q5iSRb+\
8hA+ar7IzBZpJIVLFFS4zNJJGoxo+WGJtJokW6sLTkiNO9nbN+KYm423PEC/\
Bw54hzGHlJnnLVjN4d8X3wi+MAbGMb+vP93VK9bhBV/\
S3JMmzV7eY30VrF6Z5LrSxom9e2OYmeDC8Stb2+\
O9jp23Z9hG8Robr1qomuxC9GZNNUPLFWKcIdU3CR7GYpAOS5obV2o4cp837yRxvUzeVr3k5fK9fcsA\
5nKUEvhgr0OuJedub2inTtlGWUWAuXuAhskEVccsnwhoBUMtgaTgdYAXpkoPIDoEUGKti+\
ekx9uoEVilVwBGb6gJRsdzaDYPsqQQwCUD3RTgVnwX3M15chmriP+aA/\
LZsJaOIKo5AbTSQrmBXrzIYjVYi3PXKkCsetqqU2jr/6ImmrLNObqeC6/tdvUHM969DEbkCLderM0+\
f6JhMmi2bKURI9d+0OI5F/PwUoTbR8j4vzsVhqu55b6FJvsaW2FnRQy+\
YiqDb60KPEEMk9L8ZQ61s68hOE0ARS487tFm4nf/\
EIqevf5LO15G8Cd9z0JsDkbclylNjbkqRMWMVIGaIat8qioxHr9rfsBaeGtSl9UQF+\
68iy3tThQVgXd9qUQ662jTWaIbl8I8vFi9IExk4wlA2GJ3Q1F5LW0VpJsiT5PGlBTBBqTl3xfT8HVz\
vkqqjqoo2kZkXVRRupzoqqi/YSoFzVRXtZzorDY0dRFvXYlF8QXOczazaOwyynXs03ftZO9/\
cCs3rmHKVyPBCeuzxr55BDI4dwvLwfcOy5I2FJaaAumIIIdVd1eUROsSRNZEMpzw4pE+\
utyqRExhNt2SfcovzPPMrIFLTP0kxRU23YB2u7Zm1uoY9frusK9HEHl87la3qf01OM1Iech/\
NPTt7DA2QgwPasJ2gO0NdFAyMuHb8v4Illw0G/Ea0OfhMSCExkq/\
sCOSSAmshiaiyBRAcrVL0jNukOYoUo2xPOTKTBkGffuP7bt9ggcjzI+\
k94QGAQKsabvszdR7qOmonGDhuRcYemBT3J5Nonov5dOAb/\
Rqd4I5DCzxzMAEovy9IE8wI5Z0T003mjWAsRzPRsFhBy5vfQnDtS7KiLpfTEObFXlF1ZCmFtib4hZC\
kSX6FwRqKHChampJXSFUX0i3EXZuU9IXE6Vi7pGr2H2WfXNcLs3gNtjUlnImzJVewXwMZTacbnQTRm\
fFHZhtXUVRXSaiHkcbLzZ/\
8c7RvADyJEftsj0EguALeS2FwNLRzSnw2CTcVCUKM8Rrs1TgwaY5VzpuWMCWAFannXEbnQUZXQrnfb\
Zj2BADo0CTjuAQJmj1NLvDUCQXE6rGMIhH4Dr+\
mRafuGA9sUvCUwCQcjHUo1aRIiRmJcQgQl5QRH9jhJ60Un7EGoaM4uuQat6vgHlPqDEjyDxZZYvEcN\
App06xGMkHrqbupcMGy7apoEIaif5xbrC5hAOjiD7wuYJ5nE3NgHJlGksE+\
0mU3kDAP7HvKTmSLxWhSUHr9VZLQXtffJeTR2sL/5zTmgygE6PGzT940X068jCzKBddmRyv/\
VRGdrUWAhBzZt92YZqmWfRodO7VLHpEuqSQ1NPUzWwDklsmy8lJIPR/\
olpQW1QJNS5vJvyZViUhOuwffJ+\
1STKh6PREDktM6OSJcR3R6MZZIRzUd0OArUyj1EdHAqeB7FSd48RCcvg8bivSjmuAQqkJ+\
d2ZHvk6GEUQ511gFgw3nAeqtIXkjpnPHU6xNuHvURgqCTVEfAkD6TyTMCEpgnmcSYPCOgnqbox5k85\
KUBDp1JGQoenUkAGcCZBEzn+mJPrp1ydYr93uZJWW2pirQM+\
SZDB1wpJhXLQBn3tam3I127mfAbS116DnACxkNhgQwF754DnobKPQcjG11UjBepfoPZBlHhncPXc6X\
SwekNX8AE+\
oJarM1sA9U6BVXH3VEZuUc0BkAQxEmFO4y6zUqx5ZrJiDZ9SxEKLn3LHBnUt2ytLupAHcAJTRyp8Js\
nZbWlalI1VM1MB1wpJjXhWuCVm/\
ah8GclnIcjYJ8tG1TmlR8aXebOuVRi1Fn2ki0fc5G9FKHg3cPcB784DsA07NvfRX9ZqjPfp0nEyTbo\
W/Xm+120VswXfLhjbWzHzTMgTmcMm7HYDSxSuSAynmawiO7sGKZa9DxZrhkIm2sRl1waHCNw0QLOEE\
D2Rq4nnOGSS4Y2/2IRFam0DKwEWPF+\
hxuscs90oCKXIPZmgAOsVLGNR1Qk2sYJKmw8INFBZrG6ARaZYfUNvZa0AFXsEidOCd6K2bg6HV3lDb\
DK1m4xUO0/EMF4fRmiucPvAmKetpdybhMLCQzOkXu4qFHAK/garY1DUpKz8+nxzjjhIivu+\
TBd1obV4d2XOt1vGg6ieMq2PiEuANpuxECBwG6G3YAGiRqd25ua+7S+gBFKjMlLNlUbzN+\
dJPIB0SkHs133x2CpVE8ShLMzAS2kZ2ICRD5iwIHGkh1kh5gXyWp5xYlP2lej0wJJetp+\
KyxEoOn2pgWcneGwF06RDbqmRIzDbq8UMIiczHD5c5cLfAdAb/\
VJe5ya0ltFiRX3gQdhWjnKnCPHeAG9X7VYcLed7ZlpBZwmhHmP1Tgc6mJyyxlSWQs9488dkiAEkuDa\
kVNvHN9+r/YkhpYuk9lQ4bbzlyaOgRHFT2au1scpchoZwOs1HT/p8CAUtLv4SSlJtq+\
qF2KkPANq4hCLKyRu46SKKyRu7ziqopC4vZOqimKyPs6vRIXEfZxUVRQSW8zziAqJLWZ0KgqJPcbxo\
kJijxE71QvXZExFt+LS2D/LkZYOJZ8x1SKSxCFnMtLikIMIDIe6y6Kay7rBn14+fInpwO/g/vphd+\
YkMsW6TcJmfKEH3eFodNtoI3l7k7Qp2/nZySofY9z6tPWJNb8RrMMazfO/\
IVOwGgDcPOjGJ4wet01dGAGqMApgFsEYiBkEswqBd2Od63JA3asNCg78QqHxvAJRDmG8JqTiQqH1Sp\
GK+07O805UddEABlawDmtCajaYw0oR6kLhm3y2PqlkTqkJZ4USGcv5Sx1KPmvqF5GkUSkiCxiS5RUE\
np3CFpXQxLlaKIVJJnLxaptD3A5SkEDg3XRgVdXZo1BkcmSg3BJDCpz3QCXz9OlxaYqHNz7u4IyAvY\
c3fhOtVW5JXwT9zNXV1j1tukh8Act20V9trw9p6Lrt+girF6G69arZZu/\
bngIRa5Ui3DEFgqcYNpaXWYsJnkdocke2oIcpx+nkBzeom8vXvJ2+\
Vq65YR3OUoL3oOC1IuK4dxZQaJtNDFzgmk9er1vEJWpX4xIBqWSMJ24gaRmoJB2wQEvpERVkX+\
X6ZmCFYfU1yN5ZPjQn25i/\
v3w5tkzGQUhO6oI87lZOOLJU7bXP5l5mEZ7jfIP3YnPEALdDt05WMCvWmQ1HqjCr+\
5h8UkeqMAPhEVWF2WJdAcNuHH9FVKQcff3mpFhT35r06zcnxZpc+7/\
1bWWOMSLPi7TKvIlntFfmpGz5+Oim6kSBkci/f30Zoo22LkRfmoZfIcgKo77BNqrxZXMRVHsNXqg+\
c3B7ENvGUOtbOvIThNAExwfu3G7hdvIXj7DNCRv2NxdpLZhcG7fnbyrbCAL1oPb9TQ4jZYhq3CqLjk\
as29+yy9cNa1Nl+yDzenORVkEjegeQS+5NwOMR/\
YLQDMnlG1kuXpQmsHiCkSySvMYDIrOxwkJvhy5wu8ec9jrkeybO2yRCICByU07nDCq6WNU7V0VFGG3\
kOCuKMNrIfFYUYbSXD+\
WKMNpLelacJTsKuvAiDEdBF5UU5xbrChh24zhMepZ139jYQ0qpqOhuYP6QfZE+\
GSMVCiCHhhXheEQDCQig2rhdMAXot23g8oicYknWyIZSnh1SJtZblUmJjCfask+\
40aTbyAl5yQllyvspW4CEyJET2p6rhQ2CyM8/3sE5m3xN73N6ipH6AIvf+ScnZ+IBshdgN64TNAc8/\
c0MjHh4qMfDTCwbDvqNaHVwF3yot5todV8g/wRQrlmIjeWT6NiFqobEJt1BrBAlf8KZqe6TU3+\
JA9AfG9Wqt9ggcjzI6lB4QGAQUQds7rbSddRMNPb83Xv2SLWgY5lc+\
0TUvwvH4I9PxBuBFP57MiCClF6WtAnmBVLQiOin80ahFyKY4GuUB5rWA0HrJXqjxI66dkpPnBN7Rdm\
VZRTWlugbQpYi8RUKZyR6qGBhSlopXfn93CW4C7Nyr75dsIZr9B5mn13XCLN70GsVUmcC7vKv9Atg4\
6k04/MgGjO+qGxLHXyAW8VS/ItIigFtTggg6qkIh3kRPP5QjK+\
RQQ2sLspDPdgdZvlFeWcknJRukjRIZrNd2MDq0iPUXyoInmHbdj1EKY1RheguQxRyvBj/\
R3TfTNrqZtGBsXeSiYFRihcav4pfh3wHFDjKxClLdi4iZVXNmILXrPWtPerGr+NSvqvEtnUX/\
aXUQTyufklfnz72Uh67ZZEsTFZksd6q1526qiLFKzozS5/3rfQYy9JJgMFB9AQc9xPHLYgkw+\
MgpK7y8GpLQjH96zI5uIq8GcGgPHgWMUi5XefXFjZh0HKsWITVZSHWLjwsgfMEV03ufPplJABYfAk1\
Gk5DJkqLvkhl6RjZOnbEGMG3gWav2dMDOY0ccMRoYgyWnyPHqGIOAEPVaKwcUXv91PK6ULaWGVeDJT\
iuCj9iBKnHsUh3k8Qg1XXmifV75A+iWln+\
mPl5NarhMpd0geBUusTi6dQ7f7lollAI1wqZZXZYvROosx9+7OJbiJxjC20HwstDZV5/\
QyZbwpIJgBKZ5x7lW0S6C99HXELmS513TaXrms67SNDT+\
IaFTTQqu2HZ8rQF46xNi5LbYZUAVr2dL2GVKOKiK9Z2DVWsiQ60oI8up6PCw1Tp2Swkr/\
DEOqlES8wKK9Y4WLjhgEQNsIGvW7GGTXr9irXpyzUVa/\
MgC1WswQMqK9bgYrzrJHYUVT9sS9OtKtZYI3blYjWdyDO+\
e3EREX4gKT4urahEKjinLatkKpTYUae2gIhdv05th7ByT0THOlaOOrUSl2PUqS1ha3nZlqVGVlBTmx\
yxzxmfjk9Tuzlin5UBrbdlmYWrHbGHVqYlodAdjFs8Yp9zPsaP2GsZxFuHj3f3fKXVmuXKUPILdEFQ\
XPgRqoqUsXCnvlI5njZyqVcqUk6CKRYfcX0y3xrPaJHyQojmlZRo1K0pUgaLZmWILDVmyWErSWzxJM\
uwCihNLk2QsHW5qTdTdJ5YMnDBGSJNdvEkCzGtuFI5sp9YiZo0jFrSqn4X/\
k7nT0fJocgMpao0YqS6clxohvLsFa1yOVrzjA51tATHkah9gkRRGarpgONKIqAUGXvDWG5Dsi7lqtU\
DwaNQPdPJQzZDLNe82e/lLj49LM11NVas6i0JI7h55EpynCqXZlIhdVaWRB2nyq/\
GqTI9YNenyrCaicYOVc44VabmGKfKSqeo5NyxWGLHqfICInbtU+\
Ujd2FWPgeN41R5nCqjg5R5A2ueKstkG1ZTBQoJ3hRZM9F1ewwfJzt/\
9rtorZhXJrrdBQguvYGKt7vmd4KOmRKDlN/7GlgIb9EZwSK/\
k2iT6ndFElBwnNE1LvTtZ2cIAHe3PSCA7I1cTzjDJZcM4UmfaVSk0jKwEmAl7YTgAKvcMx2oyCWI3G\
1vfWClim08oiLRNk5QYeMBiQ4yi5WoNDaoAUaJXDrhkxTpHP/\
Ai0rmLZAllhta6i221NbeVqWWjYiIrOKsE2KmIbaTd247S4Xsafv9sBApCK8ewV3U5ytmKs7eTEIKH\
DmYIlxkz2c4/D2QS8EVbBBd3zx7wIj0CflIkiE4hAVNFgnHcn9czZRhENjNwBS5+YNm3i6+\
7Q2xnXzbmwwYocS89QYMu8HYzIxxuCTNY1eL5oJVFvT1nTJJWWvO7QkQuYczAa0lbfibQi+\
S1dGypy9vJ++K7EWBOM0E9pCeIXk1xZlQRWfn+riAs4/gjrMIR+\
LmTIkYvqOzK2AQOZnh8ucuFzgQgN7qk3bNAwaJpmVaJHvDA5EU6MolU1biDTnGCwCPvd1hRN5U6RyW\
ghc+yDs3puBQl5VbzpBS0CAy4QyEQBJcO3LqjePb79WexNDSZTIbKtx2/\
tLEhV0uTdAONGNCkQG8XtPxkw4PQkG7i5+\
UksTFmCbjJw4j5UFQEydZopLiNs6sRCXF7Z1OVZQUt3dmVVFS3MdJlqikuI8zq4qSYosZH1FJscXcT\
kVJsceIXlRS7DF2p1wFk9EV3ZhUU1ZtOebSoeQzulpEkjjkTMZcHHIQgeFQa7zhM4V0h92Zk/\
kUq3mJ8ufPt40s+L6+LfjUySofY13ep11PLPeNYB3WaJ7/\
DZmibPPMqQi5gePyAC4UPtmUN2cWwRiIGQSzCoF3Y4lL/\
d0X09u72qDgwK8RGs8hEEUQxitBKq4RWq8Pqbjl5DzHRNUUDWBgBeuwEqRmgzmsD+\
H6npugkjmbJpwVSmQs5yp1KPmspF9EkkZ9iCxgSJZXEHh2Clv+6t4U3UMpTDJpixdQHOJ2kIIEAu+\
mA6uqzh6FIsO9RygiBc57oJJ5+vS4NO49jn3wjvf9bv0XrVDhXzpHfJzs/NlvI7jRPTxPcZLv/\
Pnw1ZY+7bpIfgWm7SQX+\
avlGy8cqqprEGxKPZ6sXcIASNU3wwCWGP74X82Zls0XH0GoedcRuR8QcgUPanXr5yUQ/EjvVg8QFL/\
k+v3nWyMQMPveJASJ2fprsaZHpu0bju9oifAGxzsEjjJLYRKinxa1JDYggu6dZDuHTAFsFp2gdUyqO\
bvkGrSq4x9Q6d35F0k/v8FiQyzeg9pu+oXBahCy+fiHiXDbJ/8kCD9+\
E93dz3aceWCE90hMns2SwAT6glrsjX1gEkWKFzJuYhM5w7DLbD+QTeg+T7YICkqP3yoyqJcV/\
ow4NYRiiJffCPzM1RLryTIfc+wlZ8A2dN8cCbyYQpKj3EUFOzYBipC+tBwhxYvp/\
DIotsg8okOuk62mS7aWARZrQKd3v0MBO6NU4Gg5ROukk1acaJbRwlk2smyw5E8YsvZLSgu6gSYFv2L\
SKleKSU24dnP5svGMWcbjr07uypAgPMoF3Rcw76dt4TtjRmwb3xmz9JpHn8myPehkJiOaT5bhKHB73\
ycyfQfcIalEu5bET5p+SiX4Pv+\
sTaZBT84liamEbLysg3FNaf3MVv4r4kxUZWKYHnbmbAX5dNN0UGn8JVwhCKSLJTJvpoCZQjKH75eSw\
AT6wp3vSfWs6cf3PORFWg59TxkKHn1PABnUZ2iu8zbXwF5o7PolZbWlcsKHkoLledvlSjGpCddmp8K\
2r41n8hz52nie17mvjacznfvaBDC+fe1MkfZVGXnIS+\
YdVkbKUPDucMNXKmYfyd4B8UF0myDymAw6DqJ7JbR9tOk4UMAE/rQ/\
x4EC5knmUdl0HFy8WRK7RzQGQPaGkwp3GHWbzGXvmyQj2vQtRSi49C1zZAB1ALhY64s9uXbi3LrZ8t\
B6UlZbKid8KCno6WCzXCkmNeHao5OYjEjm+onJMhCE9QGJ8XUAjDBnaT4mo85AXMdkdnuzx+\
UhKmPCpT5NxmRKjDpL+osqeD0FZiPpzyBz+spxAEVH7ue/uOjI/U/hmKkMvQemOP5V0IKwW+\
OTQPAV2EYnMeNbDFqHQCAF3ZpX4UYQSIEVCKDbHyIpsNNLE+oZKpKCjiFIfMWK9uVeIKpob+\
4FIui2VblFsQHRDbXICmNjAx3qHSPjTWLwUAfoCpxYrKqbjnbBAiPm8y+\
OUwrfVl0ABxlRIRU1j0i3dg5JdS/\
tgxhOVIWcCxrV2LvAQPaoDTpumD7zErZ29neBgQRmblTj7wJDDAzawaBHKgkjzfWydem5sA1+51x/+\
LO8Sm/K8yqeBb3sv3XadsA9QyJTHy/kv6JJ5wqS2oXY0CcYiyH+Z74WsIQVHKsIeFHJpWr+\
fnmJ2obEl4Rd5I6FGCE8KwT5q0NfMgMheCvFtS9Z2tvPvC9J9IMlJcaOUZQCM32Zlphb+\
8AISOiCQJmPDdfTuM2b5shonxdJuw/\
GsIABhiw3u33lWgkzHHTyl4SC3dMMiXH67gpECCjGG4huwrPEwPfvNyf0cVkBO57fiPrNR/1psT/\
CzGmI7dqZBQTENeq3OgJa7ognPLxsjBhOLIWcs31hj2rZGlzJMmU4VSC4bqJCARNc5/\
ThdqDACEjogkA8SOab3npNH5Q2vbW3D/\
DzCkfmIwMheC3AtfkY972lwAT6glOoXoEhJebWPjBOqqWA/pajWopth/\
ppsiVwZfF2zYJCKvR13sH2byG7gBKjTJU0QYwmVULV5jyCLp8RFSyq5LXeqF7Wb9ZfbQ4JjOtG9WWa\
fn1NmCOPWV2dTkzPHW1wtQ4Pbhe4w0hAYBfkE34r22rVbQqxsNWqPfuQhfzfTYT7cauIFKJvt6q0M6\
J5t6o0U2YzhSiqBacl5tY+MCJHnHz1YHtHXNkH8lFaTdsVV+vwcOeIcxh5Sa1zVe/\
eHXF1a0368136Ugi2TqATXzF6H8LfpT85/\
jXrR4UHYid80gZNoKSAA8PLFOw2eGLZcNBvRKuDLzJAHWdFq/\
sChrvzby4sutwUifG91MaS8U8gxfG9eOGkO4gVl+\
HEM1Pdusmn6BBlTT1fLF7VgcIDHhAYRPgOh3xV+\
QW0UjUTjR2qHC7xetVevxH178Ix8F2v3gik8MNZNeTqSiDwO3BeoKQZEf103ijgQAQz7YCCng2iv4f\
m3JFilz1y9g3cosDEObFXlF1ZrLK2RN8QshSJr1A4I9FDBQtT0krpCn7IiYiCuzAr7/\
a4xOlYuaRr9B5mn13XCLN7D7Q1Jp0JshOH1C+AjafSjM+DaMz4orK9WDt9eFNkd4G3aqj/\
u2itmCf0LDehXuLitc7iSHHy7CL+A4tZ3YRmxzQWuQTYpFrZ2PQu1/ZpKtYiLoA+\
8IvAXW6sPSCA7I3Zau584gJoB9ahtY+\
KVFoGVpLm5sIKCgdYAfpmoCKWILbUxAFWSh3kDxWJtnGCChsPSHSQWaxEV7deX+\
SqiatbVEYaZuX2q7wBVtlEjxp0xaK0SpDG75+\
YaYjtpJzbxEICw3R056QgvLqZeZXn2ztTwSrOzoTbq8QveK4oaI3FkeAKrvAirHNgtLrfNBxE6ZBtf\
UJV4tM1U4ZBYDcDU+TmDxrh/\
Q3zapXYTr7tTWk3JZN3xKo2GJuPMQ4XVhvZxDOpcXGfLomUPYOyPQEiH3EmoLXMDcWNvD6uvRUnPun\
T9qKuyF7UNN3ebissROAcZ0J1nJ3r4wLOTukZg2/\
Dkc2YZ8L9OcYFnernbePPXS7wHch74D3RDlzTUVlFiRX3gQdhWjnKnCPHYmTm3n3tbjvbM9MKWNiIY\
xrCuF+jzVIYfwmXbIcN375yBsK8MXz7veqN49vv1Z7EOHxTWbjt/KWJqYuocq+\
4T9qBZ5NRZACv13T8pMODUNDu4ielJHEYmYyfOIyUZ0BNHGJxhcRtnFRxhcTtHUdVFBK3d1JVUUzWx\
/mVqJC4j5OqikJii3keUSGxxYxORSGxxzheVEjsMWKnmpV5OZMqtH+\
WIy0dSuNMqliSXEZaHHIQgeFQed+9y7rBn14+fInpwO/g/vphd+\
YkMsW6TcJmfKFe0nA0um20wXf4bcHPTlaZ9LHv09Yn1vxGsA5rNM//\
hkzBagBw86AbnzB63DZ1YQSowiiAWQRjIGYQzCoEntYdlhhTlQPqXm1QcOAXCo3nFYhyCOM1IRUXCq\
1XilTcd3Ked6KqiwYwsIJ1WBNSs8EcVopwfc9NUMmcUpe9Omc6f6lDadSEFEsSgIzNCKlCuubxpuXp\
cgc9wxaV0MS5WiiFSSZy8WqbQ9wOUpBA4N10YFXV2aNQZHJkoNwSQwqc4UUl8/Tp8TfMexy7+/\
kvv9rfrf+2FSr8S+eIj5OdP/ttBLfAQpzk+0F+GHi19HYkv6jyiRf+\
8qpNuwuHVGQziFM68mTyoGLBBhmgpGORbdCy+\
eIjCDXvOiL3A0Ku4EGtbv28BIIfEQEXPAJmBQJmj1NLvDUCAbPvTUKQmN+/Fmt6ZNq+\
4fiOlghvcLxD4CizFCYh+mlRS2IDokTNwjEykh/YqNAqClHQ189Vc3bJOmhVxz+\
gmrzzL5LrRoPP1vi8B/Xe9AuDdSFkQ/IPE+G2awBIEH50fNova1fv8JSWBCbQF9Rib+\
wDE3tHDWVmOZuwy2w/kFLoPlm2CApKt98qMuitgPBnxNEhFEi8/\
Ab3M1ffRHgJvuog2IbamxXbixUkOfrI4GLHHEAK/\
wsmuTg1G1gDC1VW2CLzYA65Z7aaLtlaBlisAZ3e/Q6lSlRY3Y2WQ7RONWnAZdchWmhsInsWig9U+\
yWlBbVAk1LebLI7UhOu3cykdq8mVTz++s1HV1USBM/dWEhg3k/bwneejNg2vvNkmSKFTxG3D4/\
4ZMgezBIkI5pPluEocArAJzJ22jIRfVxwFxdP8H3+WZtMgztiviXIxms7GP+UVtJs+\
b8i2JTqzenLh505g0G+5DSdURp/GFcIAulnicybKWCmuMzhc6YkMIG+cOeAki/\
p9OWAHvJKLYcOqAwFjw4ogEwi78jD8uuLPbl2yt9R+m4dkbLaUjnhQ0kpsypbcqWY1IRrs2dh2+\
HGc3qOHG484+vc4cYTm84dbgIY3w532tinT18bT+\
Z58rXFKU13vjZ8mwL2tY3scdFFgshZMugziK6U0KbRps9AARO40v58BgqYJ5kzZdNncPGYSewZ0RgA\
aQNOKrxj1Fkyl710koxo08EUoeDSwcyRQR3M1sp3D9ThtdDOoRh1QcpqS+\
WEDyWlzPvYkivFpCZce3QSmBHJXD+\
BWQaCsEggMb4OgBHmLM0HZtQZiOvAzG6X9rhGRO0CuAvMOIy6TfqLKng9xWQj6c8gc/rKcQBFW+\
7nv4BdhvNFvccWVQDVh/B36U+\
Of806AKYVzfHXs2544GVscGAkruC7icETy4aDfiNaHX5Jumh1X5g0x4VF58Wlb56e/\
5Xx3wORfSBOY9FJdxArLsOJZ6ZcB/\
JwDLE6RPgtx4M6nUYGBAaRFefLsYoHlOsU4PNo7Pm7d3vumcCrPgoQUf8uHIO/QCHeCKTww28T5/\
owFfgdOC9QPomIfjpvFEkggnkPXW+\
Bsnzo76E5d6TYZccu38AtSj9TcX912ZU9brO2RN8QshSJr1A4I9FDBQtT0krpih7MXoy7MCuf3SBU4\
nSsXNI1eg+zz65rhNk9qKGB1JkIHrMr9wtg46k04/MgGjO+\
qGyna9pMTWHNj86rIj8UGGGYrMh6UlcyufMFyQkg6E4j60qj90phL/\
OEAb9DaMYRqmZMab2djIOaIqVQHIRC8XrelU0JxfSvy4QPFS4/\
waDc7osYpNyu81tsmzBoOVYswuoy67APnl+7vxPmeQCwihX+\
LyIBAJx6wg9BwREOA7ypAedfIVmFrvRTPQNE2T40kbHDdoro0Js/\
gibNR1qqpElSA33c1bACoWRBEhUOca6HKOU4ViGap3Wh+JsJg1l+\
v6hWESyLDiy68XYjo3ih8av4BdTeF+RLImkC+a1nVc2YolIWiEtU9Vfd+HVcqjgs2Ud/\
aeewRGREqcBcGMdL0wKQ4i/LCAhPNwoPSzhYuOHQ88cVD0uwSa9/\
WDJ9ueawZB5kocMSeEDlYQnSkOAqjrki4RxlKaGE81aHJdCGX/OcRCfykji2JH+\
NO0GKI5LiJHiBb1iWRC+U2HFEsoCIXf+IZI+\
wcrfHRV3HynFEUuJyjCOSJWwtL9vFaurI2aGmrqmmYO796j6cmk9zNqSm7MZt2L6uUVPzIBVqqqzCa\
5GCrFrZTlL4Q011pqZ2iJraDTU11FTnamqHqKndUFOdqak94k3thzc11FTnamqPeFP74U296k1NId7\
UfnhTQ031rqYQb2o/vKlXfamp+Mgu+vehpoaa6lpNxYd7sWwPNdWZmtojaqruwshQU0NNba+\
m9oiaGid9rzpTUzvEm0IaVww1NdTUq17U1A7xpnbDm3rVm5pCvCmkZHyoqaGmXnWjphBvarf/\
b92ZCL8="],
     SelectWithContents->True,
     Selectable->False]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ffDist2", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox["\"ffDist2\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Plus", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["26016", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    Uncompress[
    "1:eJztWV1PwjAUHQKiP8M3H13XROKb4g8gxEdfMNnMDGPEQfTHG7QbMNrR249t3ZgpD026Nj2\
nl3vvaW9v3uJZcOs4TjIgzXSxSYKLtDckzUsY+fvuFWlm83UYL+\
eL8Jf8wvTzbqxHmiib8fpw5z3de+7ue9o8r6kBjJLLfWfiBQMOTNqdxl/+\
J7d7YBj2cux8RjI6wDxGGTeKoIg8B5Hio4VYhfNqxzklx+Hcy/czYNbMpvcZ3uEP+UZTo0Fk+\
MW1jnRku2YpyWD4boNoV3Hlbni0CrAe5IYu7YZVYTDk7R7SgpEEFYZ24+ntRgwzdj0+\
zBhhG7vGYzeb0cHYHbuYdpXKQUXWg9zQqzF2c6YnMC6uM6gQtBu3+m6CtE2uSTOJlx+b9/\
naZ6X4dFxJnXlkRtkq0Wrhf4cOP0JLUZQnNlzk06cdtzAIRtCQjZBt7u6KESBIFUaznSANdCPzFQxf\
2FPUln6USHwdM7xyECKmY/W9ur5na5bSdxX9Lvok73+\
qWe5lHiQeVznQ82S0BGrpY78ZfQMP7khZ3zhHOyty5xb+\
VuTOXORIAjCdj7DGeVteHzCSj8B6BRadt2tB1kjW8qqGGeOANSNRsq4BOS28qBqnUItpyjhwbYi+\
xlol+3dKti38SVbJWlYyttzmYntdM3NdU3tK6eJ1LXUa4bhKDVf7eMRHhUROWhs1I3JgrRbbcqTVN6\
tvTegbiX3TqQhpnLflr0FGUhH4OoVE5+\
1akDXytPwNy4xxwBdCUZ5W5aPoT8BlkXm54jx1Nc4HAXxQO3wwYB+\
gJmOeD2Af3I592Ps05wLeOB8M8Gknvtj8J1cK83wA+yD8B3v7C7o="],
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bbffDist2", "=", 
    InterpretationBox[
     DynamicModuleBox[{Typeset`open = False}, 
      TemplateBox[{"Expression", 
        StyleBox[
        "\"bbffDist2\"", "IconizedCustomName", StripOnInput -> False], 
        GridBox[{{
           RowBox[{
             TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["Plus", "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["1462464", "IconizedItem"]}]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
         "Column", 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
        Dynamic[Typeset`open]},
       "IconizedObject"]],
     Uncompress[
     "1:eJztfc2OXDeyZqlV1pUbXvQTNDBvMJVVgIVZ9YznAS4uZtGLuxgPIBkyXJZ6JGNc+\
eSFhtqayszKc/gTv+TJc8gI9qLapcokGR+D8c/gf/k/H/7j3f++urr6dP30499/+e3Tu8N/\
fPrm6cf/en//9tO7Px1+/benHz98uP/4y9vf3z/959XpX18//fiPHz+///Drj7+8f/H0y/s/\
TX87DPDvH/7f2/97+vU8+vFjySeOo//nf/uvt//jv98fR3j/9el/7/4crepPwKoOP/7n5+P/\
Pdx8evU8yg+3JxLOXz39fZeMcP5WMHdC+XEV4d+D//5ILuDu3UtyJODbu/\
DbHK07lNbkq6eJT8sD6d9F9CefkJNbBRxB+vED+132nX202y+B79zkhKHf/6Zi9fFI1F9hpjh9Kv/\
ijiMQ2Dnp96X03DHD0ruuxirig6o92cnnOf71IJPuj9LsOOT3tzfBL3c7UCJGsu+wvPeHTy0l+/\
4aHeoE6Imip0OYMftHkfx+/8ckGHbFY2Tr2BFjBJ/eQZ/+\
hqORA44YTYzB8nPkGFXMAWCoGo3lI3y0j+\
8PQqSUt5YZV4MlOK4KP2IEqWKkFUIqQCk0pQqUmxGyAQDtQ6gtZJWzoUFr63S4zDiB2ZgZUwRktsTi\
6dQnHzSycoZTTx0x9HKTyE9jxUmgTAl+bLGKT60fhJoX825JLIbUjGa+\
IwI0W4KGP3fcESvgecogm2V8JXcTk7AHq5LnVT5XLsNI1zRyPvep88VxwJNeiqYQWY4yRk/\
UCQ9b4rWw6qhAefBjEux9MpgpAbH+fhGfl4+s3O9UaGp3tnhvKB+XFeRKb+\
zNDWw15ZGo1zmCxd7YdzD7nL5y5LaHJPKVcmb88f0e+rhoYBkriCeWc1bR6nARUrS65+\
EAYwE4xJKIV3mIC5t0h0Z5YkWpCIklM0+aN3HZ6XOJqe+9HA/\
KRkQG5M47Zs3u5ViJBEj0rTC0g4cBMbmyYJQnoutVOAZ+\
ntUsLjHLEV0IibPMmESD6RRTg44oFAZl47xMGJRzfqHYMhvjzDmUGaScK2GT+KJcCQ5TNeosK/\
Og6fFv/4i4LoH8C6ItpKoRIwdgeJnZVQHIxxRmJIOWQADsrkqd9whBohowCJ65gFYXfZOOHYDn3fdI\
uuDsv4yhMQFHhRwwAUciFl8icEjdEgMQ/KvSleoRguRQFHMBuGKTEBVziR+\
IgHARZl9QcwPM2CUcj3KbwyQcQjEr0DSoZ9YZBJiYFWgaIxBcSMl0i04iMmpjzq4gKljp9BUIaBMqG\
Zri8AMKXOIHdEBbB+0dDi2cHDwNgMKydNgwISqkgg3nF9YSbE/\
Mqw6J4Y6QcOeOQaCcrD4jGJpdPqo9UerQFAjo7pNVpH1LZilHPIJHQVj6ZBmY4KjUGJpGwUqO1AwWX\
/5sD4yEcwL5Yj6qQQMDkdAjgYSZu8s8CKgGTkmDPVCAoge7UlOFjCDm4Uff1PDU8RtkDVx+\
EZEs4O0RQKTcK9LNFeGMBImT3gedh9O0mforjItEF3uucyJekstC/\
JsSUaSQ6TpSxVdKsMrz9T1xLnDQ5SkS7QMthHtX7JjUld0UsxdAuEsN/JlwP1GUDITgSi63dl/\
ABNxBrd1E+RQNTCIv5lCTv7hbxiWvJy7xHXfLgBFxiXU/SHqkRELYaHiJ0Ei+\
426ERhJe2fYMFp6AztS3Q7D4W6EdUSmLNoHVCyVxOqvISAPevSvlCnbxa8lUcBIij/\
ILnEh08qzyronPnH6FA20Y5pcLrQkuyZvgjESWQrf3XZyQxJqfeBENKDkqK4xC/\
tFMssSPfajkXajQNMwGMg6CltuYxpabgdxtNTnRxpVvcJTBQHoDa22RlfPsM8kkbGwX9IbZiuECAqj\
ezywBVKxqe2JEVeKNEcNpE+HOzUWNUFukzs8ctcsB4VFuwjgIye5/\
QUWMDetRxRFTtoo84Q6BCY6Kcu0ewEKPFN++\
2x4YWJV4LGQdAuMkp7DnLpu6zSkAyIycAssufvWNCrREB5G9TnsEA6EeLwJwZNQTIOgeZnEEDGnHmi\
xaJNsaP3716wbitXnO3UACmOEGskdKJISNejt4uZlzN5AApqoO2BtYrPp2CBZEQo8EyvweZVWej7BC\
SRFn7/pYhUyiowtCUV6REyWsp3EybVZDVHGOV9/WTGanbE+MMmHdBDHcERLuHJK3NeKkizrucK/\
8mAIB3X0f1ytJjpgT1mK3ygcwohysdf0uPVLCGhA7bpOoIZ48+\
GcUGLHBtL5Bkau8kIrcK1YpF3PqVIEHcBg4klzj5aWoo7LVneHoS3lnxN7Niwp28WuTqUBLtBP5VGy\
PYCDUU0kSN45vae2CTZUs5A5q7TaLOqi2OUE5u12BKuWSR1B4+\
guV4C26RqiEP1IiIWw0IkCVGboOlZTWKXBHygdYARdx6tshWN8AJIBpV5T27YNwtzoZewxHmzPUFHg\
AuQx/Fr8CL4jAHsmXxQZG4RMOyih8wpBJZOwofBIjd/zIYYD745jH6b6/3QW/\
3N2AajpfAZBOiYlE9PuL87+e0SLzDEsr/MNkp7/9LVqryDQJu9We5PrGhgrm0D3sGl/fDexRbLs+\
wiCNUN161cTTBqdd37ZAjlirFOGOKThzdrMUhA3I21trN3KY0t5H971B2Vy+\
5u3ktXLNDctwLfpT8RbG5TZCRqL9m7FATo9LLJBTaRGL6P1vw1SLrI1cMphPWWAl0RKL0TgCAovTIg\
LI2cjlhHlcRFoj6APBzdglCMe/\
HX5InkEMrpo4BAN4Z7aJK44FTYVfoBu5PQGiYzkT0EQfXiExRw5sIniwxB4Ie1yalAbZzgYXUh2CIb\
uk6h4Y9iD5K0scz6gGYBR0158h8iF3yK7LJJXrBOIp/\
gZqWPQbbvJ6ogYlSNcENLjGRmT8f0Wl6haGZ3zTEvCxMsG2/\
SqvgVW25odQfQk5p4p8qLs1YsKQnjsVqHXVHFoJQiM8TA54M8LJhothZNg3MIncabDtxUNeE72A4LB\
sUXEoQZ1hvFibi3CQOx9elEDxoof1zYRI2reXqvQ9FLitlmUZweEhD4B6kaocYsn9lT9ADgrHJl6JT\
8aa7x6cP5Hlb4RZw+53SPyiNPY68Lq+cJXU7GcfUm7HYw8t05Sdb/\
YNuMFjg8eWtLSgMGoTwd6KUpU24sAVpSrthYhFpSrtBYMrSlUcOqF4qYpDJ5SIbjoM+\
1aUqngMBuvlTn8hYlZw9O741eAhTyR5CWZwiEEEhkPlyf/\
cCwKwKQ1bnExOcgqwXGIrq2c24bc1wRIPiu5G1LHIF3kk6QH3i0SmbEYcY8Qxlsy4c7HwwW+\
D35Y06o9/PXwY6/P0ZgcXWeazva4k6D4g6DuYzYMAcjLM4deHBwjUE9F7cIOVI+\
HbFwADT8yNBHBe0cI+\
gsNxsHDDAVIJME8fUvMU8JvFiT1QFEKT7qBNBQIcCh8xmXn6cHS5h3uC5xtsEDkepGqABwQGoRxc8R\
sDWgESfStsGseVRxT0j5PLlYiuV+\
EYvPMl4W6So28Fc0iZmWRgMOMWOZAIj2WpePL2JjoIOvuO5CXkvjE9cV5mUMSLcHRruV6GCfP11Mtw\
Am/0MqxcX0+\
9DPPebxuv2lwvwwzhjikYvQwvfyJbkMOUozB6GW625oZluBb9rFvV6N83ehleee1lmHGATapHL0MJL\
oA88IvA6GU4ehnyuIxehsHhCd6CdAiGoV6GWUC1IQJExzKIR29c5qMhZvQytCIN8IYqDkUjfOOfPZ3\
+gGEPkr8CcfJQzVf/fUiY0ctw9DIUBTGyGTvf1Ypehq6uDizSy3Cq7W/\
jeuvoZbjCinVOVXvXV6m6uCCk504Fjl6GAohGL8OaXoZhzsA3MInc6e+i6uhlqEbJc+\
fs0ctw6V6G7rx1fS/\
DxqWqspehR2999DKsQgy6pENy52q9DOHsVZ87NHoZtrgPKbcbuS9LXeEa7DXYa0kjy1Abw6+\
otbw9ASJblrx62SwxLceBRxvDqp11FwcWVal4jPiONoYXljsk7dvHMZRtDD3GgUcbwyrEIALDodZoY\
xjWOV+zU8D+/+pnOFnbxiZY4kFdk4N2LPJFHkl6wB0gkasV/\
qyC53Dzg9TvjoiClTZbzY3Whs3sjbdYGtKZ7O4maG14A4eyRmtD5DTAE3MjjdaGV6O1oUo1wAO20dr\
wLm6hFzVNHa0NiTlGa8ME3/rWhiJeFOi4AxlL8uK7v0b8h51uqJHHR0Uf9mfmKB2DbF+\
WjpHPGH8aE4mCNkb3uZMmjlHGGCw/R45RxRwAhqrRWD6ilP2x0UUhby0zrgZLcFwVfsQIUjtlkftK/\
IyKG1KQlqLlfnopCVnlfKsKEOTsHSf24KnMH+\
kSi6dTn3x1zEw4dcTQy00iP40VJ6Gu6k9RUSji38CWkhi1qaHHfEdZ71FwHHbcESvgeZFzUMvdZS+\
kLcLzTedroilkASMRoydHi4eNftKDc0xL1sS5lWigBhEQ6X6JBYLtrSzeDGKDtVt5/\
GvmlUWvpzQUYiRibXTMMIuloTFBaXRRGKwsDDFC3xGtDpcZC4YY5++\
sGGLEJr18iBGOwylDjPMgC4UY4QGVIcbpwwuHGGN7LAjrNPt6Cnqe14wzQuIssx5Dt00RdgS+\
z0YcoZifJtgIzcnFGdEoZ32wUcKVMl8B41VAmhbrwD8TnMHwWFRrJGcgCPoy2Q2JZLn85WjN+YU/\
QOKDO3+iWFXpgOOcW+\
jEsKeUOSxUFyvV6oHzjiowTeKDTT0wYoj6vlzl6iVVBVbslYgSBc3NAwnKNze3w/5nljns/2hrh/1/\
lcoOx/b/kwCBLa0nYTLsf4DoYf/P37mY/S/\
jysXeUVRoO2iYqlFnWYm8oviPiOsSyL8sVXjXUSFmAgF0zUCjznuEIFENDBfQ6qJv0pnd90i64Oy/\
jKExAQd2CARywAQciVgE3tpRuSUGIPhXpSvVIwTJoSjmAnDFJiEq5hI/\
ED3K7QtqbiPPf0HRM8zmMAmHUMwKNA3qmXUGASZmBZrGCAQXUjLdopOIjNqYsyuIClY6fQUC2oRKhq\
Y4/IACl/gBHdDWQXuHQ5vWHcwB+\
yaa6lGvdSIEyIqHtydG1HCnMWK4IyTcOaTVVp8RDM0uYy3ZjIOQ7H4Agl3JLOWI+\
QnAgrsOloER9bU0HM0oPFL8fUd7YOCcYz6qQQMDkdAjgYSZu8s8COgOjJIGe6AARQ92paYKGUHMw4+\
+qeGp4zfIGri89JWsPu8RQKTcK9LNFeGMBAmibW1aiXyfzK2TAGFJWFwQfyLiJbksxL8pEUUKmV5D6\
ugBufrxERQo29HdmGCVdX+wFyPIetfPhPsJlGQgBNE/bu2+gAm4g1q7iQopGphEXszRJH+\
htYxLgscoXYfWMmBEXGLd1ZEeKZEQNhpBIjSS79AaoZGEbZg8gxVwEae+HYLFX/\
zsiEpZQAksUCgJxVlFRhrT7l0pV7CLX0umgpMQeUS8uBzDclZ518RnTr+\
2Ei4TXFw3wRlAcN7lCUms+YkX0YCSo8rBKKpf2EFx47I0UQ7K/\
paiDWiE0Y4uRHe8tn5LyEV1uC9STh5vP613gOTUGXJIDj8E3WoIbKL+G+szZ0AA1X+\
MJaC5t8xv8GK3Pojh1I9w5+YyR6hRUudnjtrlgPAolWEcBHT3yUi8GSlMcsSU3CJPuENgpupf/\
ukch2AlR2oGi3/\
Bxx4YOOe4S26xb7j1S2UyBUb0SEHQyIwUBMsufvWNCrREB5HdT3sEA6EerxlwZNQTIOjeZnQEDGnHm\
qxxJBsdT9VrDt1AvJTPuRtIADPcQPZIiYSwUW8Hr05z7gYSwFSVDXsDi1XfDsGCSOiRQJnfoyzi8xF\
WKKn57F0fq5BJdHRBKMorcqKENa7NaogqzvHqG51NQ5B2yvbEKBPWTRDDHSHhziF5WyNOuqgHD/\
fujykQkt0XZtf6lsxSjnjUu1U+gAmKWvzqd/2RIoN/dtwmIef4i1SUGUzrGxS5ygupULwGCp0Ec+\
pUgQdgcXAkucbLS1FHZfM7w9GX8l6JvZsXFezi1yZTgZZoJ/Lx2B7BQKinkiRuHN/\
S2gWbKlnIHdTabRZ1UF12HiXA9C5QpVwS1C64DpXgHb1GqIQ/\
UiIhbDQiQJUZug6VlNYpcEfKB1gBF3Hq2yFY3wAkgGlXlPbtg3C3Ohl7DY7d+\
64q8AAi0v4sfgVeEIE9ki+LDYzCJxyUUfiEIZPI2FH4JEbu+JHDAPfHMY/\
Tvbm5C37Z3YLhzXwFwHPRJYr5SOR34fcS7NFHZpF3eI+\
U7yG5oh0J31JQTIUTcyMJmsyJFvYRHI6DhRvuGlvdeYtOi7tJADn9axSRIM2q+\
LkX4aQ7aFPPw4lnJtrXIJ4gl5rFfWvxqvYUHvCAwCCiVtVc7BkdEBEg0bdCYcLl4HO5AliIpXIlout\
VOAYp38XcTXL0rWAOKTOTDAwmbiMnFOGxVNIHX6TJZHsBRPEChJfSL6LBF/\
T75bwIt6waOm7ouKHjho4D5cruFpErT9bz0HFDx62p40S82JCOI4Q9rbQyYY4qJal6E2rLQh2HKaVC\
HYepzEIdN39nRR2HTXp5HUe2jZHqOOSud7mOI+uepDoOVt/1Og6znW+\
a9ePQ87ymooPE2ZnLoXk1eg/4PqvyIKWj0XbQnJyiQ9VsvbaTcKVU2wFys1jb/YXgREILoCeWH+\
FZ8PN1gxCTYjsEsaMqUA2fLeyI1MTnUaWDt7dnk4nYmIy9gOw7KljqEb25NKLEI1PFiIrSWiJBQe13\
KKE4RJYaU9CeOtPbJLHFkyyzVbLWCyJlQlllmeOm2a/qgQVXtIlNKyi2RCdZaNOoFN+\
7w89P314dCmx+/fm3n378/HbWnt/f3kS/iHoiAFr1gM6Sth79sDr/\
6jpt98FkHVcXuSWFqV7cC2R8M2RdvLJHNSLkdpS5VYDWQcQGbCVnVM1KFOFkeByEVPr9MYAp9kKmCI\
M8LTGFait5X7TCfyQ2KA+CiTZIeVyfqNtyg3Tnk9qKRbYacfDlauDgahWqgcWdqz+zbIHKg+vwq3I/\
HLInymQvFNlSylvp0YpoxeMQ4vgHZJEoVY0OOIJ0NPDABjvkrkR2a161eqawk2WKUB2hurAgmkN9Xy\
6i6GHpXV+0iFq3J7khsYCQpP9+txOGn5Y0lP8aHX0slfpwkx+Jj8oXu54OaekY4XvwGeemY+Qzxp/\
GouATjRxwxGhiDJafI8eoYg4AQ9VoLB9RNtLx3kohby0zrgZLcFwVfsQIUvVJqw24GJfzE2k1y80IW\
Qp0xiFVbgIvWzNcZsIUhfdEQGZLLJ5OffKXiwcSAmG5SUr8F/VJoAyOWp4nbCQuIAAdB86OhXhe/\
4gmaNEXRU/BtEXlmAnjLcbdZZcIF+H5Us/srtGgh/gZWxVsolFZYUD6S/\
y3VVuVT9VcAHGNrarblFJr5CJO2JubcXNJGOukJtZx5ajqHlXd2YCtV3UXiJlo7DDu02pdHKvERu23\
NEDcQO33ZThWZkuvzcdURgPzvii+xLyvhVismDsUuwtv5a06TrSGQfQa3j67VwCw+\
u4HWgfz1RqZPF7FGlhEeS/K27CYumxuBRqmatSZlfLqqePfPkfnBrB+\
CJYnHMDLLR1unQQYk8ThanfhjMO17cIpNwhNlTS4AUo6uOtVImIAW7WZfi6oI1m+\
dwbIFej1bvvlCRlcYIt0C0EieAFbVGPd5UZK33A81lmn1uAo1wBIrqdvOMo1hEk4GO5Qik+\
TEBVfKTcMUaKE/\
1me0uhWCScQvEIOkiAN0y0Ey8kSLxBVyBIvEEFvjgVcJFXQaGirMzgAOkrslW7h4Grm40IU+\
hrJpvEaVEb2sQ+CqgPRslqnE5ri8ANKm0HIDOYczNkCc8J9v8lUW49ghNSL3k7nSpYsgzB9mC+\
FNg5Mciymx8Goeu6O3XUVlzyCMsJmNEzFJaLj07EjpuKS6/\
nISLnEBzCBilWu3QNYsTvXUDEDNB1GBZqLtaE1VSgABqYP20KFEnoFIPwaccEGrwmmP0hvR8eKW1AF\
oJG23eIQLzKSp8gVrdWCC4BT3v3JVx6vvpX4zFYnqZbUmdP6z6a/IKi/cpH/\
RcVOGvOEqNnexkN3rw/\
0VeFOM1zGrgi5BrNRNH3LBSA8ILrI3BmPKM9Ctxo58bPmzxesdPoKVLJvR3IcfujielQoa7UDjCyba\
FKjDTR1REoLYpMmpTzH0h2pya7NOTXbyUTwRXZvycQMhGD3ubUbBwY9Fv6SiRSXmA8OlMoQ5dodgiW\
UNbbDLVL5M3OWvzQ1wTm+09SE/BlpavZIbV+qWZqrhp8lEo3YxQ6qUAC8Th+\
may2v9Et5SGre8QhJU0SbHjUJO1tsSdQxEKbRd6+xj+F+I5rp550J6JBni0rf1hOFACs63+\
omAm57FHNXQZRTqg/IF2k7PyZxry7MauB6CloGYfqw8p0Ae8Akx2KqHJa+\
J2gKDKyMOpIRPiIfJJeIjo8hz4Lkki/zkXHnn5LABCpWuXYPYHXtn+7zO5QO/VMAheGfFqCEtLle/\
wiQa6d6hhdtQxekrLZUhWMXk1Ju2ndHarJrX5z4sHhKwJEPS4Dg24fFs2cOfViKS1z7sJQMqfFOvIF\
Fyho32Xuh/PEXHcGT1M6jIwQwIzqSgxVHE/oMjMDJWBNXNvQoAC6/\
D6u1BqXpG9BjJj2CEVIvak0SW62+\
QPhDbqEaByY5Fo8Sa9SStUlxydT4Sm5gGQUGUDGCMIAdA0rUPE8eBvABTKBihxmegWW1kDB2NlRihe\
aE3juTLoOR2Z5FNRgB1l2NxHGJYcJnnRVNsA3oRCN2sb8qFAok7EAJLmBuomhC+\
KR5sRZtnpTVlsqpBpSU8lBDd6QmuwYnJDoWItI9RlxAXyCIagMsqRj9sfAXU1siaekDGEXN0QBLKGv\
8FE2IWq44jNZStQGuo7WXKtoyChZQaWCDyvzat1SsFETZ3GHkR1srMALSRMPiUWLYbREX21HDRREX2\
31lFHGBKB0/chjg/t3h56dvn3788OHXn3/76cfPb4/THFfw/e0u+iVBF1vUNUf3uwn2Hz7cf/zl7e/\
vr86ERgB+pcyDpc/hYbLT3/\
4erRVQRUdYH24EzkC3QhXa6WzD5leodgOLCYsby0EqQL5GHGCT6lfAInkOsB+\
Zw3I0kzzwi8BZCjhDADkbs9bcecEFlZQSuwE1ofqiWsoNAwuh3WAEC0AemKRaKRu1doMRXAB54BcBr\
d1gBAHWptbaDd3icg0sEg6VgKqzZolLPLuTVeTPS01l/PZL/\
QZbamtdnqhlIyzy4jwEeWY6IaavQkaSyfCeg72RguyV5fJFcmfhmgj7hCN84K1ehuQNUVmaEzA4P8i\
43KBaGxonHK/pDxfrCgT2MOwcQVNpC9oXpdQjEQ7BwG/KS8MELoBhD5K/\
Gt4YLujpmRYCK3Epmy4ylL2dsz0BIvE+E9BaEIbvjv/MWR0te/\
pwF49iF7DTH9ufh4UINP0UdsHOTuGWB3tuE8kHM+E+DOAC3hA+j20UIpGhYObuTRxqUp2kpEge19Y+\
8EA4Ra7JHCEHuZ5CJ8olXljcwrgtI4xpTUMYt2W0kYkH24Fhsv36H7BHaRwEsX9q35DTxsMd2rrabA\
oZU/IHF6J3PAIj8pnQpfZGexz+1ktkyz6TDg9CKLvzATjkIAPHs8/E4aVM+\
DSRsRKVAreRmxKVAreXhaooBW4vN1VRCtxHxkpUCtxHbqqiFNhilEdUCmwxnlNRCuzFixeVAnvx1ym\
TwEsWqrAc2rKfpUNpZKH4Fzsoi8mzn8WhCBEYDhUlsl6GiyexefbowM/gbtz+\
uc1WPsVqluFL8YK39SbiddK8u50dnazyS4xbnzZhQhNw2dqGLSPW1PHsyAdfnP81OjLTkr/\
mtpBN2cxWpA40NWhWXLUz7pcT6WTbfjlRTGC8oqLiqp31OouKq3YO4zb4VTuHcRuicMBhRUXFVTuPd\
RbUCxDoonqjksnrFspey/E/HUqjoqLOwPEc/1Ny2jyeP2fyISpAiWOdUFiQDITihQj7uNkp4+\
mnoUbYNOdh1oczQ5bJkZlZZsa5KGiBcubxr4fvKB5qeHMDa5iChxpkEVLgcCww6syeyDMN/\
4jgTuwKKCJ55O8HJmjb8YNLCQRfAJl15LC9XQgSSY5B8MwFptz9hHTsADzvvkfSBWf/\
ZQyNCTgq5IAJOBKx+\
C9aJpi08hIIoPdcRRzRMQTJoSjmAsMP6SUQFXOJH4ge5fYFNXe3ob4Ejtc0x5iHQyhmBZoG9cw6gwA\
TswJN0y0EyaGAQkcLaZpuIYIuNi2uZEyhU7BIJ8HLZIrDD6hukzmbA986fMFHiN9NWr+\
1G1whFTXlU1Q2d3tiaspftiKGO0LCnTN9A4vaZaRLZP9BvsLdt/\
kksYojXoNHwV8amDoqNYamUbCSI+Xt2iLJOYF8MR/VoIFBE+\
E9UknYurvMl0hCHbQX0HFOVY8MVChiUXRWsItffVNzxpKayI/\
5EDdZ9QxZodQjgEg9VqSbK8IZCRInVYcXXOXqrzAuEhBxc9r3mAjgyqGwJqxkITrMZDOIr9Vid4zX9\
8S5ME6Xp0i0D3S5ce/qHJO6xJ0X0wEEt/\
flZO9pUS7ffZrbdQCM6F6ckfIpGphEXsyhJn9xt4xLHkHh6S/\
ulgEj4hLrfpD0SImEsNHw0rh2qtdIrKoeYAVcxKlvh2BBJPRIoCzQdKcLWfbu+\
KlAUUW4e9fHKmQSHV0Q+/eKHNqzLfyauOHeWeVdE585/\
ZoFeAAAahAr7Fln9lZ7IjvoE2D4hCSSIu3qkIcHHJUVRiF//\
q45eIQJN2CN4yxKUNnf0iQVpY52dCG647X1W1+ObtZHQXNbOGG1+\
WYYSUb5TDsJX7qZYhzntiHrM1xAQM1b9PvmHpUh3rbtgxhOwwh3bi5z3BtsjUq9YDwTHmUrjIOQ7P5\
U15mJGBt2moojHkUn3CEwX1BF5MOnLTxSTnrIUpwTyBd3+\
asYGIiEHglMpsDoHVkGFJSRZcCQSSTpyDKUIjd9w7hRj5cFODLqCRDYciOvwJB2rMkyRvKN86lAzaE\
biFfrOXcDCWCGG8geKZEQNurt4AVozt1AApiqymBvYLHq2yFYTi6m77kmTG4vpgPIjIvpLLv4tWSqQ\
ctSpLg2qyGqOMerb3SGhA+aI0aZsG6CGO4ICXcOydsacdJFPXj2tq/\
oCnffx4VLkiMeRSfcITCiHKx1/\
S49UsIaEDtuk6hFnjz4ZxQYscG0vkGRq7yQirwlkkq5mFOnCjyAw8CR5BoviMAeySdcwfJud4YjLZX\
NEXu3LFTIJDJ2FHWUIjd9w7jjSyVJ3Di+\
pbULNlWykDuotdss6qAa6QTl7HYFqpRLgtoF16ESvGnXCJXwR0okhI1GBKgyQ9ehktI6Be5I+\
QBLWKzqp6iDkD+nD4NpV5T27YNwtzoZew2O3fuuKvAAchn+LH4FXl4Knyr7lfkIx43CJym7+\
LX2VaAdP3IY4P7d4eenb68O2vfXn3/76cfPb4/THFfw/e2O/vvdDajM83UC8j6GArECvsbJq/\
t1G9UcJjv97W/RWkUGTNh8/iT9NzZnMLfvYdf4+\
m5gv2Pb9RFma4Tq1qsmnkQ47fq2ZXTEWqUId0zBmbObpQDg54bW2o0cpnT80clvUDaXr3k7ea1cc8M\
yXIv+F47LbQSWRPs31f5hp8clFsiptIhFzgE2qRZZGxkH2E9sYIXTEovROAICi9MiAsjZ+\
JLaWfZxEWkNb1UW5POJwYUUh2AA4fiNXRJkqcL+wy/OQzTRf5h6NIwloImWvcLdaCJ4sAT83u7qkc/\
aiXqomgVDdpXVPTDsQfJXvDieXw3AKOjBHzzK6h6iFq8rxibkAhtusn5KgxKkawIaXGMjsvsnxyWTq\
lsYnvF9TMzHyqTb9kv9Bltqa84ItWzOsyKf+m6NmDC4504Zap02h/\
aC0BwPQ8TezHGyQWOYPfANTCJ3SCq3tzuBNgeFgsOybcWhBHWS8WJ3LsJBj6jdaVRkiFIpXvSwvvlQ\
41KVvrcCt+GyLCM4POShUC9SlUMscYZ57iTemU/Gmm8hnD+\
RZXJEIYQoYt3nDome5j6OgrwmvK4vzK3U0svBothDyzRl5zs/\
oXEEafDY4LFFLS00oNpE7LeiaKWNiHBF0Up7cWKuaKW9YHBF0YpDJxQvWnHohBLRTYdh34qiFY/\
BYL3cabw0ge6ECwuO3h2/GjzkiSQvwQwOMbSNSzhe/\
uJV7goBAJXGLk5GDjkFaL9t7pdtbIcle0n3Ee9Y7os8kjRk6ReJP1KtMIIZI5ixZNr9mqR48Nvgt2U\
t++NfDx+uaw71ZgdXZuZrel1J9n1A9nfEYThZWw8Q14Jt5o7Q7HEmZwZG9pfv7AdPLBsO+\
o5odR9Rdi9a3UdIgwbfiYzYh9SIBVxscQ4wE5jYpDtoK4BYiMKdhET1s0CnBhG+\
uS3Hg1cg2YDAIJQvPH2Ye77gMmImGjvsR8fVWxS0ppNLn4j6V+EY+KlXHwSS+\
W9JBQQJvSwSGswLhAQR1k/\
njXxThDHTVCDA5Mz3oTl3JNtR95npiXNiL8i7svDa2hxNxQ0i9hUyZ8R6KGNhQlrJXVEEZLHdhbfyl\
uA43VYuaRq9hrfPrmmE6b0HWhuTxkTYma3YLoCVp1KNz4No1PiivA2LqYsKpNX828Nkp799js4NYAc\
RLL9tyDLiC8CsJA5XQwuH5GeDYFO+ENSxj5FujROD+ljlO9NyxATQArV7Z4BcgV7vtk+\
WkMEFtki3ECQCC7BFNdZd93ngBI7HOuvUGhzlGsBGrnAx88okHAx3KMWnSYiKQ+2GIUqU8D9L7ZCO+\
3UmELxCDpIgIdMtBMvJEi8QVcgSLxBB5VsBF0kVNBra6gwOgI4Se6VbOKC0kKDIpoW6xHgx/\
Sp7QSWDaFmt0wlNcfgBZcwgZAZfDr7cmC/\
vUKsDTbD1CEZIPdHVAbsV5AuE6cPUHUMjsS8amORYzP18fdw3JLnkEZQRNmNgKi4RHZ+\
O3S8Vl1zPR0bKJT6ACVSscu0ewEqOVOLEbV3HAE2HkYKmYW2oThUKgJXpw8BQoYR6KeHXxDdNz/\
ZKXPIJVaBZV+\
KCOgAXqZiEP6QxiFZkrq0YBC0DzXAZuyKkIn2jENeWC0B4ANAK3etG5Vno1tbFb6clElcVoOxYOAiq\
EjVOULc4oKr4fvO74PRtaRPyhmOrbuUNVGdfsMjpK1CBu53zd/\
ghCULAF4Za6CNIPkJXHmjqiJQWLDSalMXCf+\
2Tmuxa0LKyew2i2mMk9u0LBFHDUkuxPv2x8JdMpLjEfByyVIb49ZAWljW2I7tS+\
TNzlr80NcE5vtPUVFfpGvljFKzY0e4zQ32HZsds2GMqFBIZSbO1Jau1llf6pTwkNW9xxBdkJ/\
3BzsZaEmsM5Gj03WvsY7jLiGYTeD8COuTZou4TrEXRP6ABmNRi1U0EXO8o5q6CACeqCrBQ1X5nQ0AE\
hPPv2T9/ynLQgwRh+vCePQPGgUmOxVQ0vHfyfA3FJY+gjPAR9CC5RHR8DDkVJJd8+\
Ur0tfQMTKBilWv3AFavruk+\
vzTp0DUFUBiuaSFKvPBc4QiQa6e8h6Jt6IKU1Zaq8OliUhZTOO2TmuzaFyfuK54IcOS+EiD4dl/\
xnJlD95XiEtfuKyVDahwTb2CRssZNzl4of/wFRvDUtPPACAHMCIywR+rr156ulu/\
z1j3AXRobRpkKBcDr9GG61qA0fQN6vaRHMELqRV1JYtPVFwh/yM1U48Akx+\
JRYpJaMjkpLpl6XsmtLKPAACpGEAuwY0WJ+ubJYwE+\
gAlU7LDFM7CsFhLGHodKrNCc0HtT0mUwst00pRAjwLqrkTguMey2aILtOCcasYutVaFQIFwHStM3SG\
NuhSNArp16yLxYgTZPympL5bQCSspiBnD7pCa7BickOhYi0j1GvD9fIIhqAyypGP2x8BdOWyJp6QMY\
Rc3RAEsoa/wUTYgarTgM1FK1Aa4DtZcq2jIKFlBkYIPK/\
Ma3VKwUBNjcYeRHWyswAhzkYfHU8VlnRVxsRw0XRVxs95VRxAWidPzIYYD7d4efn759+vHDh19//\
u2nHz+/PU5zXMH3dzfRLwm62KKuObrfTbD/8OH+4y9vf39/dfjei3gz7qGeGpc7h4fJTn/\
7e7RWQB8dYX24EXgE3UpWaKezDZux2A0sUr6wGakC5GvEATapfgUskucA++\
E5tCP1zj0CZyngDAHkbORywjwuqKSU2A2oCdUX1VJuGFgI7QYjWOSWo02qlbJRazcYwQXwI/\
wioLUbjCDA2tRau6FbXK6BRWa4fEVTTTVLXOLFnVuoj+t2jXvQVV4Dq2ytwRP1lhTCGC/\
OQ5AnpRNi8PtRqxHAOSVCAmdB1kUPq4K9grsedRxQl+4sXA5hn3CED0R1RYaKHEjeEFWkOQGDl/\
Gmjw9RoG9bbhA9EG33x6NAYA/DzhE0IjkxHxd/\
eqWsuatZMPDrQdLggAtg2IPkr3yXenoreAWnhZgK1Yod2dmZgBbCLdTzDCwBrUViyMb4z5zV8oox/\
dHFK9gFnPTH9kdhIQJNv31dsLPwM5v24XD32GoBb8wQ+\
TCLC2wEdKm90R6HmvTaT6KtfeBBqFCZJnOEHOR6Cp0ol3jhdqdp5S2Maf3hxJbRRiYebAeGZS8EEc/\
32gMhkRMBJ7gz5LTxcIe2rjabQoaT/MEV8o5zYEQ+k5lWBXH4Wy+RLftMOjwIoezOB+\
CQgwwczz4Th5cy19NEsoorAG4jI8UVALeXdqooAG4vI1VRHNZHnkpUANxHRqqiANhibEdUAGwxilNR\
AOzFdxcVAHvx0qm3OUz6UXSbKY2es+\
xd6VDy6UdxGMlj6J69Kw5FiMBwqJvMkzkvnsTm2Y8DP4Pb6PvdifORKdZtgDXj+1JCxFepzFprnbR+\
2c62Tlb5JcatTzsxoQm4bG3DvhFr73h21ZGZlgycdpvymqwRmL8x0FwhrtK9KKLgIBLLtn11oqzAeG\
1FxaU76xUXFZfuHMZy8Et3DmM5RAmBw9qKikt3HisuqEt36KJ6o5LJ8BbKXssxQR1KPuvROYzkBo7n\
mKCS0+bx/DmTD1EpShz/hMKCZHAUr1rZx81OGU//xflfSdOch5mNyWaHJGSZHJmZZWaci4IWKGce/\
3pYmuKhhjc7OApg76GGv0Vr1Xo0Wch+rYhxxL64k9H4+\
pB2xduuj9KAIapbr5prG79xIRqxVinCHVMgaMG7Mb/MUkzQFrfJE9mCHKasp6P33aBsLl/\
zdvJaueaGZbgW/\
aAWDuYYGxEf0f6FZZIDi4QvbEaUk9PwhTvBNqgWWRu5ZDAfF05smIwbHCOgffTBCALI2cjlhHlcRFr\
jcY6ecTN2CcLxb4cfktbar88fNvrkIA1GkkX7inLGakYxslTtdcbmXgoRZuvCyPamrrhqN5oIHiwB/\
xfHojHLX022pUPRmBWqwO+SeMyB6mwvudFlFK7kUD3OxroLMAo6Bs4Q+ZA7bKu79XVpnhlH+\
HuRFpHX4Iyd72pFO8jkao+9EmINNiK7/8V5iDbamBB9WBrurp/\
pqnmprTkjBT2VAtw7IiYM7rlThlqnzaG9IDTHwzSBN3Oc7CIGPwPgEZhE7pBUbm93LtJmz8QV6hqUk\
sOQ2OG27c5FOMidNy9KpXjRw2UXphuWqsr2Oubl5yKtdLx781wrL5o7iT46yVjzLYTzJ7JMjrCZTvc\
7JG68g3UmWtcXrpKa/\
exDKottXMWMo3UJCYO9BnstaWShsdQmwr4V9SptBIMr6lXaCxFz9SrtxYEr6lUc+p94vYpD/\
5MIbDqM+FbUq3iMA5c1FVlfYtZEh1nB0bvPV4OHPIfkJY7BIYb2bQjHI3pgUACVhi1ORg45BRwEWP0\
gJ2vb2A5TNqHtVu6LPJI0WukAiVy38GcVPIebH6R+d0QUsUz2yUiAgyoWy+\
LjI6C2Hhca5bfCxlDk39/cwAGvfE2vK8m+D8j+jjgMJwvsAZSSgNFzgmaPMzkzMLK/\
qJnITCwbDvqOaHXwiwJQZ0TR6j6iWhUwbB9SwxZwu8UpQaIPaDzpDtoKID6icDEhUf0s0KlByKqreR\
A5HrwCyQYEBhF1O9/LsVpQzERjz5+9ZcsvCjrVyaVPRP2rcAy+qZ/\
4IJDMn2XbojkgoZdFR4N5gTAhwvrpvJG/ijAm+\
JrnnqaVyiyeXV6K7ajrzfTEObEX5F1ZyG1tjqZiCRH7CpkzYj2UsTAhreSu/B74ErsLb+Wd+\
rbKGqbRa3j77JpGmN6DXiaRGhPwiw5KuwBWnko1Pg+iUeOL8rbUwAd2q5iL/xJxMSDNCQZELRXhMM+\
Mx0e8Id0LPV0N6ByVq4dbsDtM84u8TiSkJz0kiebg0wLYwLiAIWEFbAgdrIRuuxyilMSoQnSXIQoZX\
oz9I7q/SHWFuIfJrh8Ye2eaGBileKHxq/Zrn5+AAkOZSE1lySTpVtWMKXgNXN9Cpm78ul3KT5VYt+\
6iX0oNxMPql7T16RSHMleZebIwWZHGeqled2qqigSvKOeVPmxRaTGWhZMAhYPICdjvJzJSCCfD4yCk\
rvKIbUtMMf3rMjG4irgZsUG58yzaIOVxnV/\
Z2GSDltuKRba6zMXahckSOE5w0eDOu79GDID5l1Ab2dRloqToM1eWjpGtY0eMEXwaaPCZPTmR08gBR\
4wmxmD5OXKMKuYAMFSNxvIRddaPbVYLeWuZcTVYguOq8CNGkFoci3TL4W/dKfrzxPI9sgdRqSx/\
GP60GtVwmUm6gHMqXWLxdOqTv5w3SwiES7nMMj2sPglU7ocfW3GLVcS/k2ELHQfCykN5Xn+\
9KFvCkgGAEp6XvYtbyd017xMvGYD4EzA1wnCa8uA1jXcRo6vfhSwp9uMMfaCWZUE/a+\
1K7ka3SgCrXs+\
XbJXI46Ir1nYNVayJElrQn87ZUWEyVZqbhfgVnljHlWiJWWHFGgcLNxwQqAEO8GUr1rBJL1+\
xNn24pmJtHmShijV4QGXFGlyMd5nAjqLqh22Nu1XFGqvELlyspmN5xnYvLiLCE5LidGlFJVJBnrask\
qmQY0ed2gIsdvk6tR2ylXeEd6zbylGnVmJyjDq1JXQtz9uy0MgKYmqTFPsc8ek4m9pNin0WBrTclkU\
WLpZiD7VMS0yhS4xbTLHPMR/jKfbaDeK1w5ubW77Sas1yZSj4BZogKC78CFVFypi7U1+\
pHE8bmdQrFSknzhSLj7g+\
mb3bZbVIeSFE80pK1OvWFCmDRbMyRJYasyTZShJbPMkyWwWUJpcGSNi63NSaKconlgxckEOkyS6eZK\
FNK65UjvQnVqImdaOW1Kp/Dr+ns6ej4FCkhlJRGm2kunJcqIby6BUtcjla84gOlVqC/\
UhUP0GsqHTVdMBxJRFQiIy9YSzXIVl3e9XqAedRKJ7p4CEbIZZL3uz7chOfHpbedTVWrOgtcSO4eeR\
CcmSVSyOpkDgrC6KOrPLVyCrTA3adVYbFTDR2KHJGVpmaY2SVlUZRSd6xmGNHVnkBFrt0Vvmwu/\
BWPjmNI6s8ssroIGXWwJpZZRlvw2KqQCDBh+KUCAq3FeCIBU7HzEz57fLj3/\
4erRWzykS3uwDGJbV1Mx0zJQopv/\
c1sBDeojOCRX4n0SbVr4o4wP6jIzEu9O1nZwgAd7c9IICcjVxOmMcFlZQSuwE1ofqiWsoNAwuh3WAE\
i9xytEm1UjZq7QYjuAB+\
hF8EtHaDEQRYm1prN3SLi6iUNKiZRYlcOkCSFLUcfuBFGDNrZ4HYhpb6DbbU1h5ypZaNsIisQqsTYq\
YhtuN3zj2RMtkf25+HhUhB9uoLeIrsPY+Y7ez1xKRAiN4w4QgfzHDwjcqsQxQcCr43mnUwOD/\
IuNwQFvpYJByLlnK1RIZBYA8DU/xlCppKW9C+\
KKUeS3MIBhZFkQeQXADDHiRxVMUoXJLmqat5Z8EqC/\
raTpGhrDXl9gSIxPtMQGtBGP6mzDNndbTs6cPb8bsiGlHATjOBPYRbyL2afEioorFzeVyws1/\
AE2cfjjmwQnU0NqSrC3hjhsiHWVxgKKBL7Y12TaN+\
yHuSaGsfeCCcAl0tNFGiVYMc5HoKnSiXeGFxC+O2jDCmRd4zMQWHupTacvSTggbhCesgiP1T+4ac/\
uEOhxCpSyy9RTpJGRPwjnNgRD4TYAn3STvQaEglkS37TDo8CKHszgfgkIMMHM8+\
E4eXMuHTRMZKVArcRm5KVArcXhaqohS4vdxURSlwHxkrUSlwH7mpilJgi1EeUSmwxXhORSmwFy9eVA\
rsxV+nTAKTHhXdaFNTDm3Zz9Kh5NOj4jCSR9M9+\
1kcihCB4VBrvE8zuXH73Ynz8ylWswzlT3tv603wPWtbsKOTVX6J5XqfNmFCE3DZ2oYtI9bU8ezIB7+\
CKn1a8tfcFrIpm9mK1IGmBs2Kq3bG/XIinWzbLyeKCYxXVFRctbNeZ1Fx1c5h3Aa/\
aucwbkMUDjisqKi4auexzoLrjW2CSiavWyh7Lcf/dCj5rELnMJIbOJ7jf0pOm8fz50wCT/\
dNbjgUFiQDoXghwj5udsp4+mmoETbNeZj14cyQZbj360SkwEELlDOPfz0sjXu/4S549/l2t/\
4LSCjzLx13PUx2+tvnCG70DM9THPk7f256taVPpy7iX4GaO/JF/\
sr1xguHqtMaBJu1sZMNgER9MxvAEsOn19U707L64r0J9d4ZIFfwAFO33qWQwQWPRnULQSKwgEfDpFy\
QyXQDcDyWc4RFOMo1gA0HR2gX8hrCJBzFrwaD4tMkRAzHuIQoUcL/\
LOWijqPcCQSvSrmkYwh0LrdyxSYhqrBWvUAElZIFXCRV0GhoqzM4vhRHI2zAAd0gDC10qhq3lVBN55\
lOvspWtqzW6YSmOPyAqsAhZAZfDr7cmC/vUMPMarXnA3EdBrmFaa+\
yjwQhqPzk1m4cmORYvJ65g5vZIBgJlzzC9cEOgQFcNk8lsCSXwC2XfZQxksAEKla5dg9gJUcKroFZ0\
wZmFR1GCpqDtKE6VSgAgtKHgaFCCfVSwq+Ji+\
7CvkT0BzlR0632FhQAaERutzjEi4zkKRJ8WC3CALBi9yc/\
oYmrRu9bk89sdZJqp0M3cRRQhmTeaRCUXrlI/aJih455tmLjoae3D/S9KHmSefIVxeJpfYW3Na+\
zPABoL2samcOhW40MeM/FK52+\
4udCk7ABZwtJOWTZxE10bbSpI1JaEJs0KeWJlu5ITXZtTqzZzihme4wEwH2BEOw+\
t3bjwCTHQtjZ1aRuJY6K74wicXwILrEeuCzgImrttsMtevnjL1dNHTPXuerSI8XJH6NgxXHePtPUd2\
jI2oY9pkIhkZE0W1uyWmt4pdsAeUZq1Go2mjEhKNr0V+\
EHz8Ya1Mj5eY7wu9fYx3CXEU3y834EdMizRRX1xk2q27n1lIcZgTsexdxVEOBEVQEgOc4tekwIiIBw\
8m3riYP3xnvHUiBM0b09ewaMA5Mci8eZO1x4YCSXzGCInQ6jwCRcIjo+\
hpwKkksm13TvsHkuBUygYpVr9wBWr67pPr856dA1BVAYrmkhSrzwXOEIkGvHE91q0dYRKastVeHT8U\
9Qt70rxaQmuzYbHbbdVzwR4Mh9JUDw7b4Sx8Kf+\
4qnhpy7rwQwVTkzb2CRssZNzp6UPyKwjLq01DFzHRgpPVKc/DEKVnKkvn7t6X75Pu/\
fAyRjbRhlKhQAr9OH6VqLUi5BOwYjpF7UmiQ2XX2BMH2YN1ONA5Mci0eZlYWuvW8wEi6ZGl/\
JrSyjwCRcIjo+\
lqwoUfM8eSzABzCBih22eAaW1ULC2ONQiZWCFjXuMOJOi0uMAOuuRuK4xLDbogm27ZxoxC62VoWCSn\
BY8nVqUeKNuRWOALl2ouS62Sv19aSstlROK6CklEcZuiM12TU4IdGxEJHuMeL9+\
QJBkfU1DkxyLETVJJYMTtlR8R1Ou1TS0gdYojokT0UTMvnjL1C7RNGWD2CER4qTP0bBAqIJNqjMb3x\
LxQrNCUYDtUqMuMbXLjECMkTD4qnjs86KuEQdNWw4iSoUVNLDkiutQun4kcMA9+8OPz99+/Tjhw+//\
vzbTz9+fnuc5riCNzd30S8Jutiirivpvk/pXuEUHiY7/e0f4ZjpqQJIO2Jc9uZ0H+\
yVQMC8EGwSAsAdJLjAVAAzIV3xPrQX0gVn/\
2UMjQk4sEMgkAMm4EjE4r9KuaNj8zuBAIoVijiiYwiSQ1HMBYadtASiYi7xA9FrBCLAvqDm7jaQmMD\
xKLc5TMIhFLMCTYN6Zp1BgIlZgabpFoLkUADe8VKapluIroFFLq5kTKFTsMjpKxAHmtDG0BSHH1CLX\
+ZsDnzr8AVj2+8mrf/Dh/uPv7z9/f3VeeznAVBYlg4b4qkI6h0whIA+\
XgdLrwn0QQx3hIQ7h7zy0GcEQ7PL2PM6xkFIdl/44EnfklnKEY+iE+\
4QmFlGjOZNiiNFlvZ267yXco75qAYNDPBCRb9UErYue+\
uO9gI6zqnqkXkJkGVRdFawi199U3PG4FqpcIj8AvBUIQJB1COAE0HEOzwV4YwEiZPeB50H5OJ0YVwk\
IOLmtO8xEdAjS6x/\
IxHN4EJ0mBXN8JLlzsxXB3azhu3UjnnnFeEvWToMaWxMsMqeurcXI6CeZXcTKMGvbPMvuPkCJuAOau\
0mKqRoYBJ58SgBpncjVcolU8c856G1DBgRl1h3daRHSiSEjUaQCI3kO7RGaCRWVQ+\
wAi7i1LdDsCASeiRQFku600Ule3f8VKCogti962MVMomOLgjve0UODbOEX7vJkkhIKOys8q6Jz5x+\
zcJlZDLqcuEyVZipY84AgvMuT0giKZIkBRBQclQ5GEX1o5lkuR37UEFmCSjJ8EzLBjIOgpbbmMaWm4\
EM3BvtkYWiQzSSTCPJtIWHqSsE3+694ICAuCfNNzoCWn5yWlgI3hgxnDYR7pztTr3ELvt5+Eq2+\
2Ro3YwUJjnC9ftOFDBTOe9oSMsfqRksJz1WhZzjLlsFNPHDPMKOCEymwOgdOQUUlJFTwJBJJOnIKZQ\
iN33DuFGPFwE4MuoJEBw+\
vyHkDmrtJosWyZff3T3zS3HJDIZvN5AAZriB7JESCWGj3g7x8plvN3DBJ+\
Fcg8Wqb4dgOblpvue6Krm9aQ4gM26as+\
zi15KpBi1LkeI2Tw1RxTlefeeyQMO0kONFiVEmrJsghjtCwp1D8rZGnHRRU5297Qu55O4Ls2t9S2Yp\
R8wJa7Fb5QMYxQPEDsFCjxQZ/LPjNgk5x1+kosxgWt+\
gyFVeSEXe40h1EsypUwUegMXBkeQaL4jAHsknXMHy9nWGIy2V3Q57tyxUyCQydhR1lCI3fcO440slS\
dw4vqW1CzZVspA7qLXbLOqg2uYE5ex2BaqUS4LaBdehErxF1wiV8EdKJISNRgSoMkPXoZLSOgXuSPk\
AS1is6qeog5A/pw+DaVeU9u2DcLc6GYs31O55VxV4ABFpfxa/Ai8vhU+V3cl8hONG4ZOUXfxa+\
yrQjh85DHD/7vDz07dXB+3768+//fTj57fHaY4reHNzR/99dwvin68TeDS7RH0fofgu/\
F76lcOv2Su7uCQ54pM+OwtyEjgwsue88IYnlg0HfUe0uo/\
gcFALN9HqPoLyev7OeYtOi7tJ8D39axS3II2v+\
JUX4aQ7aCvOw4lnJprcIP4il8DFPXDxqvYUHvCAwCCiDtVchBodsErMRGOHIofL5+\
fSB0j5lkqfiPpX4Rj4qVcfBJL54QRtLg9Tht+B8wJRDoT103kj/\
xZhzPSpODRYiX4fmnNHsl2qkmYIoJAOOsileVfmBq/\
N0dcEL0XsK2TOiPVQxsKEtJK7gi9yLKLYXXgrb+5wjtNt5ZKm0Wt4++\
yaRpjee6C1MWlMkI8jSe0CWHkq1fg8iEaNL8rbsJgqEEjwocianK7bv/kw2elvf4/\
WillCT3wTyiVjfqREIUWnY2Axi5tQ7ZjGIucAm1SLriNlHGC/\
uwKW6prkgV8EbnJl7QEB5GzMWnPnBRdUUkrsBtSE6otqKTcMLIR2gxEsAHlgkmqlbNTaDUZwAeSBXw\
S0doMRBFibWms3dIuLJH54/DisOmuWWNq7gYrgwuJ9+1VeA6ts4t0DdMUicyIIe/\
dPzDTEdlzOOSVCAsPwbeekIHt1Pe+\
VuWI9cmdnwoHAvGHCET4QdaYwVM5M8obw9REXYPAy3vTxIUpqbMsN6bUaVyCwh4Ep/\
jIFjUhOeGs3TMoOb9f0SHkCaxAf1/QKZAxSYOoQLqw28KGFmEpc3KYLCj1s5mOiBIhk/\
ExAa5EYajfy+rD2Vozpj+\
1YXRGNqHmYdbujsBCBsw8J1TF2Lo8LdnYKt0AVmYbhCAj3YQAX8MZ8VHyYxQU2AnmVvifagesoKu0n\
0dY+8CBUqEyTOUIOcj2FTpRLvHC707TyFsa0piGM2zLayAR3IdcwNMiNI+sgJHJiPhj+\
bF1tPNyhravNppDhJH9wIXrHIzAinwldam+0P+\
R3Q1US2bLPpMODEMrufAAOOcjA8ewzcXgpcz1NJKu4AuA2MlJcAXB7aaeKAuD2MlIVxWF95KlEBcB9\
ZKQqCoAtxnZEBcAWozgVBcBefHdRAbAXL51qvuUl91So5yx7VzqURu6p+\
E1k994VhyJEYDhU3lPuvHgSm2c/DvwMbqPvdyfOR6ZYtwHWjC/UXBr2QLf1MPjutS3Y1skqTbT/\
T2gCLlvbsG/\
E2jueXXVkpiUDp92mvCZrBAaa67xq7MFXJxLLtn11oqzAeG1FxaU76xUXFZfuHMZy8Et3DmM5RAmBw\
9qKikt3HisuuN7YJqhkMryFstdyTFCH0qitqDNwPMcElZw2j+fPmYxfQ4jjn1BYkAyO4lUr+\
7jZKePpf01EIWya8zCzMdnskIQskyMzs8yMc1HQAuXM418P32Heb9jdzr98f3ez/\
ltIKPMvHXc9THb62+cIboG2OPL3gzzZdrGQccS/qPCJF/\
78Ckq7C4dEZDOIs4Y2VHTX4AYo6VjkGLSsvnhvQr13BsgVPMDUrXcpZHDBo1HdQpAIXuDRMCkXZDLd\
AByP5RxhEY5yDWDDwVnMvDIJB8MdSvFpEiKGY1xClCjhf5ZyUcdR7gSCV6Vc0jEEwoMifQ7UAUQV1q\
oXiKBSsoCLpAoaDW11BscXmmPMw5GI2SRK+\
5GMUCMxXQCBFeI1nac7X7J0yJbVOp3QFIcfUHk4hMxgzsGcLTDnHWqiWa37fCAuyyB3NO3V+\
JEgiKr5jETBaGCSY/\
F65g5uZoNgJFzyCFcKOwQGcN48FcOSXBJcbJZyiQ9gAhWrXLsHsGJ3rqFiBmg6jAo0EWlDa6pQAGSk\
D9tChRJ6UTX8GlF5F8NyNlWuo8/Q/GhTfwuKAVzkYxL+wGMQEDXby1xb4QfbheoY8+\
QrisXT6qy2Oa+zPACErbrXjcqz0K2ZCwVzT1qcjvqaFQ6C0kSN/9MtDqgqvsdU8WryCGBFa/\
KGY6tu5Q1Un16wyOkrfi40CZtytpCKQ5Zd9jwCk+dqnpQWLDSalMUif+2TmuzanE6znUfM9hgJe/\
sCIdh9bu3GgUmOhbDbq0ndShwV33lE4vgQXGLdQyrgImrttiO7evnjL0NNHTPXGerSI8XJH6NgJUdq\
+yrN0jT1HRqXs2GUqVAAvE4fpmsNr9jp1x/1m41mTAiKNv1V+MGzxQZ1c36eI/\
zuNfYx3G9EUwq8MwEd8mxRRQ1yJW85LRJrBC56FHNXQZRTqg+mD+\
93NgREQDj51PXEwXvjDWQpEKYS0D17BowDkxyLx5k7XLhhJJfMYIg9D6PAJFwiOj6GPAuSSyb/dO+\
wgy4FTKBilWv3AFbX/uk+vz7p0D8FUBj+\
aQFKf8Am6fpHgFw75UIUbUMXpKy2VIVjRz5L3cGuFJOa7Npsedj2YfGUgCMflgDBtw9LHAt/\
PiyeJHLuwxLAVGXPvIFFyho32XtS/ojAMurXUsfMdXSk9Ehx8scoWHE0oc/\
ACJ6MtWGPqVAAXH4fVmstSrnw7BiMkHpRV5LYavUFwvRh3kI1DkxyLB5lBha69r7BSLhk6nklN7CMA\
pNwiej4WDKgRH3z5GEAH8AEKnaY4RlYVgsJY2dDJVYklqt3jLjT4hIjwLqrkTguMUz4rLOiCbb3nGj\
ELvZXhYJKelhyeGpQCmrwWiua4F5/\
LrO3OiJltaVyqgElZTEruH1Sk12DExIdCxHpHiMuoC8QFFlf48Akx0JUTWLJ6pQdFd8xtUslLX2AJa\
pD8lQ0IZM//qK1SxRt+QBGeKQ4+WMULCCaYIPK/\
Nq3VKzQnGA0WqvEyGwr2xqMAAd5WDxKDLst4hJ11LDhH6pQUAkOS160CqXjRw4D3L87/\
Pz07dOPHz78+vNvP/34+e1xmuMK3uxuo1/A1sD5ol5X0n0f0P1d+\
L30K4dfsyef06Ye8cez548DSpiBkQ0GeqmIJpYNB31HtDq48X/xq9B495d4a0+\
Lu0nwPf0rE9QLWPaBqLRFJ80a5nz9CjXMYWamzFWy2BHRQERMXo4HVXmMDAgMIms2I8cqHlAuU4C/\
R2PPn725w1OrmPS5zvm4VPpE1EctmvBTrz4IJPPfkhoIEnrnswDNC4QKEdZP5408WoQxb6EOTlB4AP\
0+NOeOZLus/ucreESBiXNiL8i76XE7feXfjqPcf/zl7e/vr65w4/\
BSHH1N8FLEvkLmjFgPZSxMSCu5K/gixyKK3YW38skMQjlOt5VLmkav4e2zaxpheg/\
qDC81JuZBaOVJ2gWw8lSq8XkQjRpflLfTNW0mpuin5Ph35mglDJMVac+\
X6nWnp4zmaNCcRtaVPq9YyexlljBgdwjVOELVjCktt5NxUFWkZIq9kClezKeyKaaY/\
nUZ96HC5Cc2KNf7og1SHtcn6rbcoOW2YpGtLtMOd/Mv39/eCOM8AFjFAv8vEQMARj1hh6DgCId5tj/\
4kiOIV6GutVQrXEnIj+3Pi1l9ZfF+qfpIa5k1AeuH/CapGlbAldTB+\
idg0JtLI0oZjlWI5mFdyP9m3GB2v59FqwiWRQcWtZu6llG80PhV+\
wXcpS6Il0TcBO63fqtqxhTVt0K7JC4bUY9ft0sVyZK76Jd2kiUiJUo55kI/XhoWgAR/\
WURAmN0oTJZwsHDDAYa2xD0FlF2dywdNevlkyfThmmTJPMhCyRJ4QGWyBOkGehHDXBFwjqKUUMB5q2\
QJdODXzJPoWF7ix5bEr3EjSJEiKQ6CF9iGZUH0Qo4dKZIFWOzyKZI7ZCt3dzir67ZypEhKTI6RIllC\
1/K8XSymDjs7xNQlxRS8e9/fhlPzYc6GxJRdvw071zViah6kQkyVVXgtUpBVy9tJCH+\
Iqc7E1A4RU7shpoaY6lxM7RAxtRtiqjMxdYdYU3fDmhpiqnMxdYdYU3fDmrrqTUwh1tTdsKaGmOpdT\
CHW1N2wpq76ElNxyi769yGmhpjqWkzFyb2Yt4eY6kxM3SFiqu7CyBBTQ0xtL6buEDE1Mn1XnYmpHWJ\
NIY0rhpgaYuqqFzG1Q6yp3bCmrnoTU4g1hZSMDzE1xNRVN2IKsaZ2d/8fTjf05Q=="],
     SelectWithContents->True,
     Selectable->False]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ffXOX1", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox["\"ffXOX1\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Plus", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["18688", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    Uncompress[
    "1:eJztWMFSwjAQLQqin+HNo0l3Rsab4gcwjEcvOEOdOpQyFka/Xk0LlIRmuwkh7aUcMpOGZl/\
2vd3s9vY9nUZ3QRBkfTFMFpssushnAzG8xsl8N70Ww3S2jtPlbBH/iV+\
cP96u9cSQFP94e7wPnx9Ctn2eDy9raQF4drWbjMOorzGzx1CYOACZpN/zr2y43+gpkayX69ppuWGv+\
kJlQ2nXuvNqLOqOYGLR6pUVhq+nYq/wwWUOGM0vuR/\
GL5P5dTUDmIxCbmWGUCtgpwntTlNvZsRCvZkRhy4omg+\
KEQOZA2e1iv0wfsMzBkWJtGKGwTnVyrHTMPfTRPmY3YhhnC4/Nx+z9Vy9PKrrRveJDsyw2CVZLeY/\
cWCuExIinTEgulTwyCpXBS6L+eil+Lca8V1EWzDFlUk0UL17yKddim2KkPp1k+\
pEl7pOsHpyDeMnp6BVCJdzSh3xx7kj95NMvJJn1DqjyDPVDNVJ/\
AQmhYB86xks7ki6WPaiZ7R4B0bp2dWyRbDTJb4f56ANFBnsbpbzLsTUOUeNSVPOwRslufT0lwnLg3W\
Z0JlJUCZd9dU+IfXrJm2w9W2lt4rlHLK99JNz0HYXzt3RdRJ2YkoIxLdeucUdSX918aJX9CsQJ+\
9IV8sWwUx/K/LjHPRLHFDOMcBjqCeDghOU5y3h4Qge3g4eQPyD9FH+8SD+\
gXb8o9bAmqK5cTyA4GknvtT8R98U/vEg/uHwD8NqyYU="],
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bbffXOX1", "=", 
    InterpretationBox[
     DynamicModuleBox[{Typeset`open = False}, 
      TemplateBox[{"Expression", 
        StyleBox["\"bbffXOX1\"", "IconizedCustomName", StripOnInput -> False], 
        GridBox[{{
           RowBox[{
             TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["Plus", "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["854216", "IconizedItem"]}]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
         "Column", 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
        Dynamic[Typeset`open]},
       "IconizedObject"]],
     Uncompress[
     "1:eJztfd2OXMmRHjmsJmlhLnS9FwL8Bu5iARr4zl4/wGLhS19YBkRjBpoV4dHCZj+\
LHlSQSNHsavapk5nx88VPZp1Tyr2YVbP7RERGRMZfRkb+x//1x399/z9fvHjxy+Hrf/7lD//+y/vH/\
/HL3df//Pcff/79L++/e/zxzdf//PMff/7wh9//vx+//s8XT//69ut//vV3f/rxj//2uz/8+\
PLrDz9+t/zuEcC//PH//v7/PP34DP38Z9VfnKH/j//8n9791//y8xnCj1++/t/7XxVUfUdQ9fif//\
an8//7eP/L629Q/vnd0xKeP336/bGC8PzVCne18jMV69+v/vcHkYDT+1ciJOLr4/prba1Hdq3Vp0+\
In8gj138s1l/9Bb7cEOOEpZ//4OHYfPNQSPsV8c19uzD2+\
7sA9SUk6be0Ujz9VfvhUVsgITn0e3Q9JwWsLHUzrwo9CMnkiOM5//bRJv18tmZnkL99d7/\
64XQkLWJh+x7J+/Hxr7Js32+KTV0xelnR103YKPsHyH7/+PfFMBzdMBo6jgKM1V8fqb++\
09aoMU6ABvMgH0fLowAOgocmaKoe8dA+/PhoRLy6lQPXwksSrol/\
AgTUMcoOoTagEjdRB6phpGIAwvsIbouh8hJoyN66BtcEJ7QaKzAhRjYkutGZdz4ZZLUKZ0ZdKHQeEn\
w3BnaCFErosGEXX0c/zGpeXqSFRAx1GK18AzG0IcGin0dtizl0XgrILjY+\
qN0CEnVjBXXelHO1NkxMTYvk86FOvjQN+\
OqXChRQ5IgpeuVOdLZVWYvqjhzOQ4cpqPdTwCwZiPHyEv4eh2yUd200rZJ1y0bKcVVDbszGfrino6a\
2EvW25aA7G/ueVp+nT87a9rGqfNWaWf75wwP15xBgTBVgxLhmuajjTYiLum/\
giGCB2MRIxctf4uKQHtkqT+koDSWxCvPieauUXd6XnPt+wPkhxYgMQG2/\
c9HsA84ryIAUX61LO3wZkLMriVWeYl2v1zD4/WxWcSQsZ3whZc6aYJItpktKTSaiVBlUrfMqZVAt+\
aVqy2qNs9VQBYhfK09PeuHXypCSXoxcW+1sDaAC8wNl3EX9w6IgLw3Fkj4vS/\
oo7cNPjOdyumlCahE3HaDukEsdBe4VA84ZRHzODSK4mASVrBEd9Y1F8kZ0fwtqhhHdXVBzjKoQ0CxK\
UQOadTCIOkGzKHTu4NqHjss0EjSLkE0npdIxxbxn3EOuQosifiO3HyGTjdJ/Iun/tDo/\
wovAVS5xeP5jZ97VAPxERb/AoZuXagnJKxsSnr+SMC9mNcjzXCQGOXRbnSabVMTvF5ViTllrcvpF/\
nKP1/XD+Io+lsFUUuU8Z5jM1pj9Zs/\
M3ksCiwpDc87HJrgAasGK3UWwUGyEg7lMBGAQ0yIAwn5zGheVVjjTCrNB715pGw6Z6kt4b1U6UDjPB\
SyV0CiFF9ZudbcDcN/\
L1e3o3uyk0DiGn9zccUC8R0EDsgWh00OMtw8hJN9hK7mzIeGFGArQUcHmIhmVfkQUoBtbNaUIIi6NE\
28xOQDwMXckUqKxaP7KGi55sNiDBbrw4+\
BYByocHM2ggtWe9WfteSgTLNHBDe40uRMwsydW29CFqGVTmeBGI5g6ChW1YkaIFv5C/\
XVLQ0YTlgjeyJhTv2oWZ8JWulVGBwhuDdABYR3b0wc5hqi8yBKuGdq0+JLzg69NSwBou+\
vkpTqUlkiXZbCVMMGfh+e9kIC9/h1Wl55FSIgZq7NqG5wOSDU4JYOhQwy6W3RGU1ZmQ4cYW2X2/\
g8xpEZOKF1/aLsmOqTrOpaMdD2KBUtRCSxXSNd1Kkak6xgvrOGe0P/uC/\
f4mmFiJCZ17WtySGGNhOTOhoQXYij4QQWbi2RUaBdRgG5s1ZQiiNhgH+\
hynmwL7d7l1OPYPIDAbkfp4quDTxlUjD0219lAJ6HaqJtqe3yiw1E/QNDCnH+\
VQXXMZ0nnudBKOMvg4HkuEoMcuq0u38XYWyB5xzMTWo3BxurBtrry9sZsY/VgW8y+geqBT/\
PHc37XxyGW0YHlYrAKjtqamlLBUbGkVHCCWMAwE+rO7B5tq1QMqeBgnaqN+\
TVOMGAqwH6APaJhbx6tV3BA1mjJugEJL8RQAIoKNhfJqPA6ogDd2KopRRAxfOVnen2314eG7WI2umM\
VrcVCMTnHufepoqktjA4+ZVAxuIrG8LkZtHJcD1e5B+eHsZIub5M0JuTl878+L/\
Uc3fxT8SXUALmesNg4Hn26MvjXwORmwVYWGEsYnIehVvOz8CWKPQ0ewREJXjvtmP/\
SKXfV86m64IfgnLQM60wOXNMtM9tUZr2abZm/bJylrI1mLv3KN2qUb8g+8TamZb+\
HBHKZZUvUskDQAOfdE4Yl/QzIWhtxpg4XNs4qzp47LMtKSrxWs+EMQL4j6GPkO2SIK+\
Lgm4sJkMxUzRLHqBoH5GpsHT0bt4BinIIrsHoLs4jPv5Uizh+OG5pYy9fbznpBz2w6L/\
oBrlIKkPgUhEwY1og1SOCIWeewOY0tGji27Fpsrb4Tazmk/\
SfWLn983d44lqqr1nsZA1J8tU5ftUPya02sVR1H52G1NmVWAjvLS11S7nD5EA+\
DBezasFrHQ2jAnFpEF+lQM6+\
qUgdd7qrKspSNVlXEakL3qor4KlgI3rWrKi2nbqeq0vIqsVpzM1UV8YWffVRV4CR7W1WV6AtmY6oqK\
+ZmVFXQwONGqypN0GI8NhnxOM0OqyosWw1VFaWA1aWqohodICk6Fe8AoRHnrKoIiDVIs6ryYlZVZIA\
7qqqcuBdX3m32HSDVccyqyj6rKpAuAj7ucRn7enn8AsP/8rhYV9jBy+MtD/\
JxtDwK4DB1blzv5XELX30Vln+kl8d1jFt4eVzshtjGy+\
MNiW505p3fuCkhnragLhQ6D8mQbq9tvTwudnuNeXm8IcGin/9AL4+vC+\
15qL8jUDPKPKSuVKBIfHm82lqbeHlc3e6SettfHjdOY71VUbqF0fup8VPRuLWhEqNQa5NrhvOp8fnU\
uLvEOJ8atxsQrqyz2cYtdj+\
PrDNS5qyJHuGj9fnUuEMrsVyB01XCmrp94K8EzVB07NAqLqJAFOt9tpsyybj91dba6ou+geCNe/\
kLt6uyMU5Lbqkdo+5SvOmmmW5lol6596wqBWeG1KMHvBOk+R53uXZLFeCV5KdtMoFrM7T7/uH+3Yz/\
FTJn/F+Idsb/L2rb8Q8c/381IHSk9dWYzPifWPSM/y/fdIv/Ma2kR+\
QYtDKkpBcj17Y3tAbQMMaGIJLQv4GjdD4vS/\
oo7cNPwSbAChwhtYibDlB3yKWOAkcNyAoEEZ9zgwh3FyU4t4cNH3ySN6L7W1AzjOjugppjVIWAZlGK\
GtCsg0HUCZpFoXMH1z50gbZoTdSEbDoplY4p5j3jHnIVWhTxG7n9CJlslH56UNqnL9SJvtb1UeUSh+\
c/duZd/Jh1vXcihWoJiTpZVHw3HVoJ8EQzyvNcJAY5dFudJptUxO8XleIuzw6L/Pc7+\
r1kMJVUNQzGGosmszVmv9kzs/eSwKLC0JyzOgNd5hE27ZXAQrERDuYyEdifiqeDMAefMqgYO+\
1VZ4OpLfhU7gVyMYG9VelA4TwXsFRCoxReWLvV3Q7Aje5Xt6N7s5PCTRH85OaOA+\
I9ChqQLQit3bF3CFDWSEjubEh4IYYCdFSwuUhGpR8RBejGVk0pgohL4wS9fFMAgI+\
5I5ESjUXzV9ZwyYPFHizQhZ8RL9/\
oVDg4mkEFqz3rz9rzUCZYooMb3GlyJ2BmT6zeOxWilk1lghuNYOoo1HO5ZUaIJH3yXZYqxm/\
DEsEbGXPqV83iTNhKt8roAOvzuuqAsI7t6YMcQ1ReZAnXDG1a0puycMYAArQNN/\
BSHUpLxHkj0EqAZ8RRnvdCAl7u7bC69CxCQsxYne9YcqYD0hgMHWJcGCylppPZGrOhQ4ytMnv/\
hxhSIyf2UG3bNdEhXdexZKTrUSzgS25qn8mQh2o93S7p6TrGC2u412Hw34BITOra1+\
SQwhoJyZ0NCS/EUPCDCjYXyajQLqIA3diqKUUQscE+dHwktcVCOe4cx9LnkVS198/\
Bpwwqxh6b62ygk1DtcmW1PT6RPslyW9NnYc6/\
yqA65rOk81xoJcAT1ijPc5EY5NBtdfkuxt4CyfvrmdBqDDZWD7bVlbc3ZhurB9ti9g1UD3yaP57zuz\
4OsQyrKBeDVXDU1tSUCo6KJaWCE8QChplQd2b3aFulYkgFB+tUbczv8EcSBkTD3jxar+\
CArNGSdQMSXoihABQVbC6SUeF1RAG6sVVTiiBi+MrP9Ppurw+Nd8JsdMcqWouFYnKOc+\
9TRVNbGB18yqBicBWN4XMzaOU0H363KQQpvjViDdJ8ouyFMj9sPlGGANzEE2WPzxquv1obk63OD6O2\
slm7RY2eT5Rpo8N6PFGG6eKGZmROHzd93PRx2/\
dxR24a4f1mZ2ROH3ejPg7SxQ35OMHYy05rzoGec6DdPm7OgTb7OC52vt9sHjfnQKveyu7tKJzXmwMN\
aSXq7Qi76fZ2vxY0UfAC7I6FR3nKe55TUk5ClDo6jkPqvcVtkUixnXU67JMhDH/\
ogjkxeVO1L8mjjgSO3vfmqPQmqpej0DAJyFBojyKjrZ5ZMD3PD4uLdSPJEZXecw2nTlJU1iRuFnmFA\
Tte1ZWX7UaSJDTpiO/9eUTIf3jxeIb/bz/9+//+3Z9+X76itv7B+\
47aI3cyYz35rWDxlwVGOu6jl1U8df7KTHcd/kHWF2E34OxZj0ilHb60ivA6jNmgo+\
RmVRcnymgyDYdZaj3mR1WKQU8Sd1MKkyj1XDSQPwoCaotgkICM2/Xr6q4pINv+\
lESRImomwcfdAPd4HOAG0pOr+ZwmtLWKtfJ1iPmcJvs9Fe15tvR8TnPPz2lqRlL+/ekIlp8yA+\
XfFFufO0r9eN9uCXDC4AXG0Q3jMhv1vtXcGkaLsfxrrgq+rFFjnAAN5kE+\
jpZHARwED03QVD2SYqRzm7lTt3LgWnhJwjXxT4CAuk/\
ZbdDNuFqeqD13A5hmuvYIOjcgy7aAa0IYV3kPYmRDohudeefn1QMFg5CHxJO/mHeCOnE+\
oPNCjKQVBKjtoMWxlM4L5UyUBHf1lDy2CMKsFC9NuwUk6sbKrNl+\
R6BmFO600aIHpOjV1tLZBkFVjYGYL+lfm0TVotpcAXGEqGJC8UYjXZKwx/\
eiN9PxJneXza5uTh01tmjgZlc3lanLe5oLFx9wfuyrq9thZgrY67rPVvviVCc2e7/RAvEGer/\
7aCwWS4/WY+lEg8u+JL3ksq8kFXNrh0G6tCjfmetEIwKit7T4bvcKANff/\
VH2wXq3RmOPh0QDKc47Vbfp0SQGgxRS6osOtG1Pl985uzsrIgk/\
OnCEyedlST8Ve9h2x6Xwb7b7LJ5PgU3/+\
K9pecY3cNUueW3giSaYCvRfDTwzgiY2DMpTbcIShe6T39B60EU1xoguqlG5skPV4mCXUwR0R41zrCS\
MrvRLmsYJjOvnp/Y5Q6tirLK3JmO9jFXKitdlrLRQYntuj9lUdr1BBb4xPk9rADOOou/\
xP1RVhbUfk989+M2//wwVF6A3CiwHHiBALaTyI1n+\
WO58ONiQ8PzFrGKQ592QREJbO2KDbFIRT9OTZnrUeesXKJzFQp5bb0s8epnJxLdCKDkg8fiIivPGB3\
AbVr7iQKY86NELdF7WYSqRJCFBTYjDSKPqTV2qg31iIINnT185y9oF43X1jbHNQSkbJhB1QGvYzL8e\
6QybG4B/wXt5U6hOi835ZxkSY/\
PmJBJCAgSRqGBzkRiE3W11XZOCiFIEERPVYl2e05e62WrV4MnqNFbPQCXK6jf71epbE8UsJod5i1V0\
TmTq1Pap913Hmjhhfg/XgCY0yQt32RY6kXRbqhSEEk12C3D15wel206aYLFEfJZWeRBgKIcQkSx/\
HH1iT2oAD71+5+B5NyTpoXyWbIKIp0vo6BIe2vNcLsc22B/pkUaX/eFzZ+MoCy/\
VaUZOQJJn5PhCSdDIoYLNRWIQdrfVdbWuEaUIIib6FXV5zuzdyFbQW4oLn6wOsnpm51FWc4WSHWj1r\
YmidBgzIO4REPPvBLcuUhs6yOZt+\
MkhCjAWq0pIwJfH9VhVHeKkIQGeL0d53g1JfsiYJJsgYqQLLDA1VKYQGrRm1jeMYyPwQYPWzBoZSZu\
y6cH53YmeWVDq6T/brlFif1v9p5Qgu/xnA/\
DthSqNoylUpzlpvrsj0Uk3BSUICeBNUMHmIjEIu9vqukYHEaUIImYLSrPzxpjvYWzdfo/\
CzbJ6VjGirK4KSnvS6lsTBTtcZf2F4b0G4gQqlNUZ8VGDF0xZXSo+IGsxvn+B83MMPTi/\
h9AzE7oeCZ31OcFj8UN0ZtfSDrawuB2tvGYWex2lh+yr4V+bk/\
eFvj8XvBRa6zRHbH6g7gwXedvDAxd524OA21KmQ7hzUWYbeE+Y15J/\
OdCIF3is0Jj1XzSJeLfHTLFFL0HnZ5Qi+tZPJ+0Jdb5AGpWNAd4XEl5oypu6V/\
phQKTjwADvqTDekP0/tBBS7L8HLmL/CbhG+38I6Dlq/wgcAfsvQ7Paf3z9fvtPUZxr/z1SzLD/\
Ae0JWWdIo7IxDLH/2F7phyHD/kf2VBgvZGXRIzvxxj3dfmEb+aTTpymxGzXa2WFEYuW/\
JFBgWBIvkyDgbDmlkmOR3Qg+\
NE8JLOgGFKc2WqDAbojSbzOTkp2s1FhJNcI0Vn4e1cbYypiAl88gxLh4MjuF2fMId5gR4a/\
TTlZHWQ3FigsIQ6zufuJFnPbjeZ9NAqguGG8FDKHpOJprtZZ+SMAui9D8L11Wiait+\
yIU4kt7JQgY2z+pSGx7aizqwVPRDHuvm5y1TTFY9p3J4S6pKyMZpXEezJqW/\
F95PE0ceQFOr1ONs4REpz8RNc9/\
s2BjMgmi88spFXFcdqlsp1kwM8oUoX65nDFMBhsZDKXsX0hnMOsjMWav9XayNY+tyx9vwN7uv+\
rhMBd/35A9vjUBvCLIJQUghvtE/7Y6lq+xUCmw1RVojM9bIZZgXW/\
V0GR9mQoq2QVLCsm4w3IfxyFMLzrRwzbI+d8MZ1h/\
cZt4Wg5WMWiqAxMH6ffXUwDmlROsJZ7EcoJdLpqSp8gqEQm/L6TtCMzgs+6VILrI/\
klFze2pXkj6loPy995gOUecTkj2nRFD8avqNYmpMpJ1qGynHL/\
aYKsrcMavjhWG4tcBqwaiIY2KSm1puQ7BHZb7OA51jV9T9OZSlbdM8ePaZ7X4NdAqG40OobbYaBwYa\
Gn2RE+gTIKAs+WUSk7fY6VAS/MGKqCXHzdbYINamjdQy9wbK9njjnmKlMdWxgQsLc3zbKk/s/\
m8bTyDb+DAA2pp3oA9vjVWI1OnlNq1s0U6cLYkhZ89TpF8K8RysBGr9p1J2GNQWq5DKLrKKZKPQ5he\
dKKSMk9rUMIjgJJl+1YFIP+\
GT1Uejk96vKCorNFlxprJghapcg5INYOjapwMBpU1M3aT6NOroDMq0OmHrFX7GmlEbRUYL5//\
NWXZawOIHfbveomBa2qG+it/9cZQf5XOB/GD/cC1Ckv/\
QARNxzn2q7X0Q5LWKRCSVSJq675Qnb53rwQBY/snFYltT41FPfgJAcPe6ybnSArRQfadyUHeO1LOJ+\
12wNT/asPYpVPAt8JQjSJ11b5zZ7vapva/\
2ii6SqeAj0NdaxRuro3JmNZUt31MS4gP7bEvTXrhrpQUUMAkRaiECCmKK5cR066TmAC7MbQ6ZRyK/\
sN9/doIlzQfWvXpV2aoZpk7dHhzlYfPy5I+FqKvfDvB5qeN+\
BEznmy1rwT38OACF6DukEsdBe4zA06l7gO5WMrMQ9Txg40jkjWio5yYRfJGdHdBzTCi+\
1tQc4yqENAsSlEDmnUwiDpBsyh0nCInaBbBrE5KRS2MeK4jS6lAdDEXGneTq9iiOAijNsU+\
SKdf0EbbZsXBn/S0GHzsV7dmWJRqLccxIElsgfXwPBdJz8bWLNmkIpYqBSQ5/SL//\
RzDygyGWugWELNfMcTsN3tm9l4SWFQYJbl8lMMBIANwR3OTAwsVACpRXjoWMMRpsbjbAHtS4eBoByo\
Wg8AGM22pjinQhLdftT8K/\
7qA1dhGqBVr2rqbCqgOTECafk0zpcSWtmYtKc0mIsAeCYX3zPkQQgKeL9/\
ZkPBCDMXw3bogsoSdi9igAN3YqilFELHBzZ3IwEJ26fYg6VR9QdbjIvGREYE9HKCrPw4+\
ZVAh1zV7RkWauqw/E/rfqYCjjlxwj8idgJndLFERg0OSTWWCGw1P6hBT1IoZ/ln4S6g+\
H8C3MYfgaoyu4VWzOBO20mcyOsBWArrqgLCO7emDHCBUbmyJxZR3VrBR5Q9F6pgBsN+M+\
jXVoZwDm0bveK/Dw/NeSMbOoLfIJhUxY3W29BzU9g1OZPDxfLQvxGzoEGOrzN7/IUYpDIp67o+\
75eIEFoqN/lw8gABLQgkEV8jFVWkZ+diJDdZYTnjGyRfL8dW+xDDL+/\
iUWtpFWSMhubMh4YUYimxQweYiGRW3RRSgG1s1pQgiLq0qdCb+\
0DaxdTgT17FknIlHsditLF34HXEmrlMx4kxcp4JOQr3jOw0PrIoAQSN0/\
lUG1TG3Jh3WQisJjd0MPsqZJYduq8v3Qs6BTiQ5M6HVGGysHmyrK29vzDZWD7bF7BuoHvg0fzznd30\
cQgTVrAyotXF/3K+\
C02KhmByIrP0IwEASaq7sHlRr0uoeT2M9po1t9Y41csbTDcAeoa43j9YrOCBrtGTdgIQXYii6RAWbi\
2RU7BxRgG5s1ZQiiBi+zzNdutuly6NbfVU0tQsupYqmYkmpogWx2D3dFatoKhVDqmhMryo0ZEX+/\
emebFJsp6CwmlFeKGlsUT0J54lh/1R8CbVJLkz5eN96sLrVcvXXR9Nf31OxE0Tf+\
lYEAYPzGNRqfha+RLGnwSM4IsGT+fCzna8tp1QXquqCH8IzN4wQYJ3JgUu745VF+\
Si7O6kdTYctT0G3v6j98sJ9JBVfwH2jRvmG7CZvg2P2e0ggX1aC9oIOS9U+\
m7ia0WeWtXAhlxWoMHFSZ64pzVLBKWogZXCwwIXIUpRvPQWP+\
nTpoa6tHrR8cNRdc30BkpmqWdImBb6W5pZeQjZGky28xZi6mLCH+0Te2rqXwd1k5O35t/\
FA9IcjbZLa9O3xXxKy2bMSfE9L8umTs1bUE574oP/MmnpCE1kUJAEz+\
QuQWZGIMXDUNxB19Hgy96w3bVJdYcg+1oaMsLOwmxSG45ZIj5QoCDcBu0v+Ru51e+\
9Yqq5aTw6ZmQL2OvfVzuEN40ft1qdY/es1DH7XmzcCEiNino1+\
jRMOmqXhLEV8wihmnSsQSo4U9ervTVHyKjbCQ8N33XUXGyc9WqMPgi5xwb+\
knFyEXyoWZ6SN2tVGwRnSpUX5zpyXjQiN3tLiu93QiJ2PIXtjMZjwTUpJ6clPORZO1e054VvVQS8Nz\
ITvn4o9bIv9pbRTifM9nwKb/vFf0UUAm/\
4Mrtolrw080QRTgf6rgWdG0NQRE8hT6AkJoqPYyXMPuqjGGNFFNSpXdqhaHOxyioDuqHGOlYTRlX7J\
ZBlH+al9dllUjLX4jclYibFUwrdBZZXWSOzM7fG5UmAlx5jMzmb2NAkw9yj6Hv9DlVYoIzJZ3YPVfO\
saVFzApvQbjj5AgFpI5Uey/\
LE8x1Jt0gYn1NpvwHt43g1JJLS1IzbIJoh4mvqe9sdwp4gzW8jIzbbOo9eaTHwrhJIDUtVbvao8PpT\
bsAYWRzPlkY9eqvOyDtOLJAnBumJUvalGdDNrZDtfOcvaIc838fobGyYQdUBr2MzfTnOGzQ3AvyDBp\
vG5NInqtNjcO1XfFJvz42KDsTkq2FwkBmF3W13XpCCiFEHERLVYl+\
d0o262WjV4sjqN1TNQibL6zX61+\
tZEUTqMWcfpUcc5USX71YHqmHWsiRMeaOF6z4ROefIRuYpO7ap1I3+\
1jdrALVb7vf3y0uz6Jdiz9MuDAEPpg4hk+ePo/BXp+\
ik048PzXgDD825I0qP4LNmkIp7eIMsb6MO74VGq2Phln+nhM+\
boKFWQ6jT75p1MbbJvwms6MfuGCjYXiUHY3VbX1bBGlCKImOhS1OU5c3YjW8EZYuLCJ6uDrJ45eZTV\
XHlkB1p9a6KYvS5h3mJRMf/Kbusn3aP68UNDFGAsYJWQpD1pIx3KrvhrD3AcPO+GJD9uTJJNEDHS+\
2WZaA3cBVJLaAF8ssdYc2wEPqY6asFHaGQkd8qmB+\
f3EHqm60xzneoscbokapz94nrZVwL49kKVxtEUqtP8s3dQtsk/\
NwUlCIln6HXa88FJwu62uq6BQUQpgojZgtLstzHmexhbt9+ZcLOsnlWMKKurgtKetPrWRMGOVFl/\
YXjPgDiBCiV0RnzaHH81oUvFByQsGj4ikuia0BnpwfndiZ5ZEA3bBiyrM74VcbovH4YIjuta2sEWFo\
uzjcdetavmfm1O3hf6/\
lzwUmit07wxOYCIEc4FLvJkggcu8pACAdf4ZMIZwp2LMrhLgsChPMfhh0Y9xpGzfvnZDivFFr0EPaB\
Rirre9sGr67ULr0nvu64s1F+D7ZV+GBDpODDAeyqMN2T/Dy2EFPvvgYvYfwKu0f4fAnqO2j8CR8D+\
y9Cs9h9fv9/+UxTn2n+PFDPsf0B7QtYZ0qhsDEPsP7ZX+mHIsP+RPRXGC1lZutXXOEOJbr+\
wTXvS6dOU2I0a7ewwIrHyXxIoMCeJl0kQcLacUsmxyG4EH5pXBBZ0A4pTGy1QYJdDaw2mhTq5aFNTP\
aScHNU4ShU36Rpl4wMns7swm++IHM/g/R8ZivMWlz/egCm+\
NVZDESL61hv4MAweoQsPxnmfsbOlQqUl7Yem4ywufvckIgFXEhr4pcsqEbV1X4QCe2mvBAFj+\
ycViW1PjUU9eAyaYe91k7O2KQbLvjM53P10ZQajNMSDWRM9XNs4hAQcV6caZwmJTn8iap7/\
ZsHGZBJE55dTKuK47HL58IXlw0wrUyT7hZXsZLDGYChv/0J6hFkkiWlz6wgnR2PqO8dxXttS/\
H1DpvjWBEC9RUAe5ovhPtG6rQ7jayxUCmx1BRrj81aIJVjXWzU0St/\
iexi5DsEdlvs4DmF60Yketi3O/\
0i4brUNoGGpEqGjGw03Mz4DYF45wVriSSwn2OWiKXmKrBKR8PtC2o7A+D3rXgmii+\
yfVNTgOwxpSPqWg/L33mA5R5xOSPadEUPxK3nVtSxXm6xDZTvl+\
NUGW12BM351rDAUvw5YNRANaVRUakvLdQjusNzHcahr/JqiN/\
BhE9Q0q8WvgQbZaHQINcNG48BAI7MnegJlEgScLadUciyyG8GHedik0gdqMC3UyUWbmuq5y+\
SoxlFbI/M8UerP7HnONEoAq8T4+\
qb41liNjJlSKtbOxujAiZIUdIZz77QVYpnXiFX7TiLskWfvEyVt1HYk+\
h7HIUwvOlFJmac1KOHBP8mykb/\
kM5OH5Yr2oYAC1Qcvo9ZMdrVIm3siUnM8CnnJSJpzM6aT6PPa5RlD6PRDto1diVG3iRVICU+\
zKxzLXptLY0PAHpcYuMpmqNHy13MMNVrpDHHNFzdAdcGGHoMImo5j7ld874cEXElolr4uq0TU1n2hu\
n3vXgkCxvZPKhLbnhqLevALA4a9103OkYSjg+\
w7k4O8hKScYdrtQGU7zT0GmikIVTTSVhiqaKSu2nc2bVdbWq5DKOrfDZvGoa4VDTfXxmRMa6rbXqcl\
uof22MuGkG8pCZkR8uc/z9eFjblFGxxxOWg5xVst+UiGkXgkLKM0wqrL+bfGOek/\
HOk0qR3mfWj1xiWKJw7fCSqkh+tEWbCkgpECXSQUlJXhNf2IpEhxS4W9wIisjaVY1z+\
4xvltDOXXeEeyBITx8e75tsDJmDMVntnhYbUqO17WTlRB3kXuHYwFVi2vDb7El65WvVkifGlMTo4l/\
lcHP1pqzUqPDQEGnEQk8DbGRbdknP5N/P0P93Re0BaIH/9FdHlYDf2sBN/\
Tknz65KwVHymrQ70q8sSaB95IKYCZMJFVXQUxBo76BqLuAwmOOm2EqOPn0BOG7GNtyKx1049Yb3uJ9\
EiJgihswSESf6tIexgVulvxgPMDu+tUOXzZKnBVKcM8uEQzU8C+/\
O079Tzd8TARbn2K1b9ew9DDDXgjIDEv5tnomSdyxyWj+jXeIj5hFLNuHSKU3JRlFG6YUbsmo/\
hCblE5qnvXXXexyslojS47LUiFMSlnoXqsYnFG2qhdqw81FTFIlxblyXx1f0Ro9JYW3+\
2GRs6772Iwgd5yB6dM+m/hr4BY3HiqbqMBPiEttxb/\
utBiwpoLCshGKiCYb4rnqnhSzo5ysLYCMhvBktlo5imApJp1kkszaaUHHGC9QESylYghHHV52rf146\
hkMUIcPTYcpQIvJf5R5b12rRpbUgEDbVg1YHbFSfBD8npod4AjUBbKZU3xEBVVBCbQSUZLCe70MMOP\
SandVbBvPRY/eANE7LjI4FrFEqmxNt1ksvSyCo8lnThoRtZw5O+\
6YBKMGH3lJMLhMHYi78SNgsMs1dLe39gH9MBiS0qx/\
GtODS5QNxME1CbPfU89riKgPFGkiNqXYh3XhyVAf0B2cef9bwoFYPtHiZdO65RJsqLftNILo6HjKMA\
oOsSJv+aq2PD7owI0mAf5OFoeBXAQPDRBU/VI2uvnZi+nbuXAtfCShGvinwABjTiIjhT76FD1/\
N0ydLK070U8yFpl6CS7qW+A4JqQNCE5RUl0ozPv/LxsVjAIvVJmzA+\
bd0Ksm8xwLRbS38t8DWI7CFEeq/P2LuyGhMwCgEfnk6+\
amJGoGyuzAPEdgZpRuCEtS47gHZ7AaGLb9lrMNFGN7tzbqKgAtvoGeHbJuOSOteOGOtagAy3qV8+\
no+BhKno2S+krjdimlWyLmbNjTWOLBo4o1BAbuG/HGoe0f8fa8seRjrULkKSONRqg93px/\
441yswUsFddP+\
obB9fqWFOdWOdmNZvKK7G7u4mIP5CEj0sDnUiOc1pfJ5NTY2efWoKK9e9TOzKiPJnHeIwIiGaf2uxT\
y9VtrDQywExd5Yh9NdR1v6epuzliJ6+iEXYbqyx0O2Jfe5ktKYXtYPwWj9gvNZ8bP2KPCkj3Dj/\
cv9M7rUa2K1PFLzIEYfmiQwg1KXPpTrxTuURbhNSDmpSrZErlD9yfrF8lv9Em5SSOtp2UbNZtaVImm\
2YxjmTB9By2iot1I8kRFdGa7C2QqH25dTTjOk/0AHacIcrLdiNJEpq7U7nwn1yLGppGZXrVX62/\
s8XTRXGocEO1KS0Eae4cB91QW72STa621raiIx0t0Xkk658oVTSmajbGaS0RVIlMvWGM+5Bmeq+\
JemVqkKoUazvFbGfXFWrpezzEl8HKUjfzSjW9njRCw4MbyXmq7K2kUubMV0Sdp8ov5qmyDHDXp8q0m\
Slgr03OPFWWcMxTZWNQ5Dl3dGvsPFVOULHep8qP0qVF+\
TVpnKfK81SZBeKLBkaeKmO6fSKfeXQYJHpTMBN9KUCh3XFRpvZ2OaFooncd+LTQhb4/\
F7wM3T4jNg4jnAtc5PaZBy5y+0ze6MjtszMExN0SnDRVOrm4mboZGoBG3BG1QmPW3/\
I1QrFFL8GzGqMU0duonbQn9JgJpFHZGOB9IeGFHjNQ90o/DIh0HBjgPRXGG7L/\
hxZCiv33wEXsPwHXaP8PAT1H7R+BI2D/ZWhW+4+v32//KYpz7b9Hihn2P6A9IesMaVQ2hiH2H9sr/\
TBk2P/IngrjhazsJ7Jqq10Arwzt4fmPlRS0BALxZUWfpsRu1Gv6E5FY+\
S8JFHjjnJdJEHC2nFLJschuBB9WPavDChRyU0lF8RUKFBV9qGSbQu1kJczKsh4HdtJNttrYypgArAN\
uMjuF2QuIDdhbZvE3IoD1aymT1cmsxq+\
JNFbcfeZkObjisiRDr4cEUF2wofEngiYvx5CadvohAVeivt4ek1Uiauu+\
CIX40l4JAsb2TyoS254ai7pvjhjZe93krG2KwbLvTE61kT6tqmrS5neM6/y0KpzhoO9Y+\
kLGWUKi05+Imue/WbAxmQTR+\
eWUijguu1S20yyYGWWKUNdDIiaDbQyGUvbV3NVZH0lj9nrc8mRrHluXP96Avd1/\
1cNhLi4CuL49vjUBwLOGxXBfvtLZBKP0mN0U2OoKNMbnrRBLsK63amCshUYFleyCJYVk3GG5j+\
MQphed6HHehPCONPpGHg4alioRP7rRMLSmAMwrJ1hLPInlBLtcNCVPkVUiEn5fSNtRzdvteyWILrJ/\
UlFze6oXkr7loPy9N1jOEacTkn1nxPATCqLXJEZ4qBfu0PjVBltdgTN+dawwFL8OWDU0ls2ktrRch+\
AOy30ch7rGryl6Ax82Qe2zWvwaaJWNRodQW2w0Dgy0NHuiJ1AmQcDZckolxyK7EXxY1evZctcsJkOS\
/cJGRpOVGivZ4455ipTHVsYEzLOlgcxeQGzA3t7AgQfU0rwBe3xrrGbHEK6+\
sDwri5fSAmdLUvgZzsLTVojlYCNW7TuTsMegvc+\
WpKCtexaexiFMLzpRSZmnNagRb7lcbl8eqyl1lTX61EwAhSxokSrngFQzOKrGyWBQWTNjN4k+\
vQo6owKdfshasSspbQKdiMgrMOm/Y9lrA2g87N/jEgPX1Az1V/7qjaH+\
Kp0P4gf7gWsVlv6BCJq8ujF/VSaxbuw9t9UP8UOySkRt3Req0/fulSBgbP+kIrHtqbGo+\
9b9I3uvm5wjKUQH2Xcmh33bYPWFcj5ptwOV7TT3D2imIFSjSFthqEaRumrfubNdbWm5DqGof6drGoe\
61ijcXBuTMa2pbvuYluge2mMvG0LclZICCphbtMERl4OWs7rVUybJMBLvLjFY3Rh8Q9JPq8dV3x2j0\
9B71BeqIeYO5d1cyeHzsqSfCtHb3j8q1MH21pHnU+AJhMd/RRcBPIFwBlc5zL8aeKIJpgL92sAzI+\
hPMtVhz0K0Gzl57p3PHNEYI7qoRuXKDlWLg11OEdAdNc6xkjA64mqrTyb9/\
NRSR6YDjE05oEvNm2gr8GnkZKx+mLBBZZXWSOzM7fGZaK7brALfIrOnSYC5R9H3+B+\
qz4AyIpPVPVh9YmNa5CgQm/Btef41ob/eNKqQvg3/tHQJycGGhOcvZhWDPO+\
GJBLa2hEbZBNEPE19T/tzbEw91HQqlF6JB2Grs0/\
p770F5UIoOSDxIImKrMdHcRtWvpUqKF2F7LrsrMNUIklCgppUDodKDBTVm7rUPDJ04WJkT1851doF4\
3X1jbEteAiI3Xa1THuvNI2ejuufoH5+\
iBpsjkmhOi1Ab5AcsJWYAvSmMwFC4pkszQg2F4lB2N1W1zUziChFEDF/\
E21T1bXtmXQnW60aPFmdxuoZqERZ/Wa/Wn1roigdxizm9CjmnMisyUxUn269+\
vIiVPIuI26qylS14UGZtlQkCOWYrPZzi304trq4AoI96mB4TAoFGEof9Gm3T0sPpQ/\
igNYVf83hpofn3ZCkR/\
FZsklFPL1Bljd4aE9xuczaYHr4dM9peviMOfjKG0p1mn0TkOTZN748ErRvqGBzkRiE3W11XQ1rRCmC\
iIlWRV2eM2c3shV0lOLCJ6uDrJ45eZTVXHlkB1p9a6KYDS9h3mJRMd1whz4R/\
SC1R13yNvzQEAUYC1glJMsfy0GRHrBq09BUJJ6ZvwzPuyHJjxuTZBNEjDSAEddIUflTF4LUEloAnzb\
V7TAUHzAGScNHaGQkd8qmB+f3EHqm60xznW2vKLG1ra5TSpBdrrMB+BeshkqLy0F1mn/mezoS/TP/\
0HjQP6OCzUViEHa31XUNDCJKEUTMFpRmv40x38PYuv3OhJtl9axiRFldFZT2pNW3JgpkRFt5JivDI0\
6gQgmdEZ8sMSChS8UHzbWV8RGRRNeEzkgPzu9O9MyCaNg2YFndafXFIwDDzK6vP8yZXUMke5nZ9XEN\
rrby1K58/BGYu3P+PTuavwQHzNWhwAWoO+\
RSR4H77J1Z9IFcLJXzQdSlT7nyoAtMufKguwtqhhHd34KaY1SFgGZRihrQrINB1AmaRaHjFDlBswhm\
dVIqamHK7J8B6GIuNO4mVwEGMU1GFMxGSacPi5eqn/LGgjhLg35tt/\
90lvOvMqiWkBhHwPD8lYRpn1/C8DwXiUEO3VanySYV8ftFpTb7HONWwnjsshT43uW8+\
prD7DcEubth9l4SWFQYJbl8lMMBIANwx0uEDizazTO2BpKIBQxx1EP9vLcbI1Q4ONqBisUgsMFM26f\
CFGjC26/aH4V/XcBCw4bIu5StaetuKkpmM9aXNQPTr8FRNe3BjMNfPC/\
DgRNL8hIK7wNRagsNyhoJyZ0NCS/\
EUAzf7cmyLGHnIjYoQDe2akoRRGxwcycysJBduj1IOlVfkPW4SHxkRGAPB/\
jZvCNDI1JaI6MiTV3WnwnzHsgRoW6PyJ2Amd0sURGDQ5JNZYIbDU/qEFPUihn+\
WfhLqD4fwAvtC62rMbqGV83iTNhKn8noAMGtATqwv6YPNkDwtu1jk0qK1DEDYLBtH6Q6lHOII2hCHf\
UOnvdC0qGjPkk2qYgZq7OA2MDt8+0bnJLB0CHGhcFzQEWE2dAhxlaZvf9DDKKzlU+\
uiCFNHXJxAgvFRn8uHkCAJaH6MCsHnzKoGJuLY2ywxnJ8qcoZywl31PLCLIHq4O1IkDUSkjsbEl6Io\
cgGFWwuklFxW0QBurFVU4og4tKqQmfixMSTDmfiOpaMM/\
EoFruV5WfEjHQ2NBUjzsR1Kugk1Dh5ZumUs0yRTJjTcv5VBtUxt6bNS1FX4pkow/A8F4lBDt1Wl++\
F7C2QvG+aCa3GYGP1YFtdeXtjtrF6sC1m30D1wKf54zm/6+MQyzgpam3cH/er4LRYKCYHIms/\
AjCQhJoruwfVmrS6x9NYj2ljW42Toi5AfPF0v4HpUItUdGA6yBotWTcg4YUYii5RweYiGRU7RxSgG1\
s1pQgihu/zTJfudunaQJFyMVgVTe2CS6miqVhSqmhBLHZPd8UqmkrFkCpaZMiK/\
PtjXTDids1bjk6bETmz6/v1d/Unjz82F+t5Xp/5U1+\
MJ2MxEjCjNoBCk4gxcNQ3EHX0VAj3iA1tQMjSg3cm7r7i79O/\
4kd8H7UzKwrpkRLFMzgYM3QR4rpHnixVVw3jQ2amgL02OVr50zD1yW59itW/XsPQH/CDN4Ko/\
PXd1BIHZfSe9wKFlwjkGdWv8RYRK6OY9Tx3tmzHfk/\
hPCpFE8LHslkLC6S37tbbjQ7GR2v0QdClQn1B5SxUj1UszkgbtWv1oaYiBunSorw/\
8RpnE2VmaPSWFt/thkbstUTZG4vBhO+\
CakorVEo1LlW3w4MVS21sig319aWxd2yqCY2bqzhc6PtzwUtOT77q9dpuwlE7I5z1TugD9x6oU8ob/\
YhCQNxtSxlc6CRwEPzLgXbfGgUrNGb9F006xnGY9BKsuBilqOttH7y6XrvwmvS+68pCtXlsr/\
TDgEjHgQHeU2G8Ift/aCGk2H8PXMT+E3CN9v8Q0HPU/hE4AvZfhma1//j6/fafojjX/nukmGH/\
A9oTss6QRmVjGGL/sb3SD0OG/Y/\
sqTBeyMrSLbbeGahKCuoYzAke9C8fe1CjL2MZkVj5LwkUmHPKyyQIOFtOqeRYZDeCDy9ZPvQrUOy3s\
VfSYFqok4s2NdVDyslRjaNQQ9TqWGEyuzezFxAbsLLM4m9EAEKf6GR1rsPTdT3jpMlyXMXlRoZeDwm\
gumBD408ETV5mIbTH5GUW3lvlobG0uqwSUVv3RSiwT+2M9+yfVCS2PTUWdd/MMLL3uslZ2xSDZd+\
ZHO5euNJoIY2mY9a0ZP1K+wU2vk2ed6waZ8eothX9iah5/\
psFG5NJEJ1fTqmI47LL5cMXlg8zrUyR7FK8ayQ7GawxGMrbLwyeFak8bW4d4eRoTH2FpxBm1WOIpVh\
AbMAU35oAoDH2lxtfKzjEVQ8WC9WM01ioFNjqCjTG560QS7Cut+\
oP8VVTyS5YUkjGHZb7OA5hetGJHuf9B+\
nWgW61DaBhqRKhoxsN90hmBsC8coK1xJNYTrDLRVPyFFklIuH3hbQdgRmo1r0SRBfZP6mowYdn05D0\
LQfl773Bco44nZDsOyOG4lfVaxJT1dRrdmj8aoOtrsAZvzpWGIpfB6waiIY0Kiq1peU6BHdY7uM41D\
V+TdGbS1VeiWqhplktfg00yEajQ6gZNhoHBhqZPdETKJMg4Gw5pZLT91gp0Mi8gQro5cfNFti0RuYN\
lDH3xsVSTfXcZXJU46itkXmeKPVn9gJiA1b2Bo45oEbmDZjiW2M1Oy1w9YVSsXY2RgdOlKSgs8fZkW\
+FWOY1YtW+kwh75EnLdQhFVzk78nEI04tOVFLmaQ2qPW5+tkSiZSN/\
yWcmD8sV7UMBBaoPHl4YjSSRNvdEpOZ4FPKSkTTnZkwn0ee1yzOG0OmHbNvFAivKXA+\
FEyUAbojYstfmEmsI2PUSA1fZDDVa/nqOoUYrnSGumeMGqC7Y0GMQQZNXW+\
av0yTWlr1nu6FHXHRZJaK27gvV7Xv3ShAwtn9Skdj21FjUfc8GInuvm5wjCUcH2Xcmh31OYfWFcoZp\
twOmHlkbxi7dBL4Vhioaqav2nU3b1Ta1R9ZG0VW6CXwc6lrRcHNtTMa0prrtdVpCfGiPMW9KrC8jQ+\
c/z9eFjUmKvUJyYZOrfrGWqfAUfRIG1xT147vLD7893UfHpfcoM1RTzh06vLnKw+\
dlST8VogffNvr2WkGhDuArS99eJvB8CryR8PivaQ80fQNX+c2/GniiCaYC/\
drAMyPoTzLVYQdDdCY5ee4d4BzRGCO6qEblyg5Vi4NdThHQHTXOsZIwOuIWrE8m/\
fzUUk5uizCbc0CX0jfRi+DTyMlYkbHcU0Gb0FhpocT23B6zqVRugwp8Y3ye1gBmHEXf43+\
ovgTWfkx+9+A3/bTx8oX2FhvYOQ+fsqEAtZDKjwQsrR9sSHj+\
YlYxyPNuSCKhrR2xQTapiKfpSTM9x8bUQ02qQvGVeKW2Ov2U/t5bUhbKqbEqtaCy+\
vub46O4DWtgcctHakXk12VnHaYXSRKCdcWoelON6I7DyHa+\
coK1Q57zBs7LtuAJIHYd1jIOvopvLhNVfRFzA/DthSqTQ/\
NSnRaWN0gO2EpMYXnTlgAh8YyeZgSbi8Qg7G6r65oPRJQiiJi/tLapmtr2TLqTrVYNnqxOY/\
UMVKKsfrNfrb41Ucw6cpi3WDHnRB2RxCohef169WVHqNotdcwV0c5CJ3XKaakbtR2CBm6xW4Bb7MOx\
1cUVEOzpB8OTUyjAUA6hz8R9WnoohxDHuK74a445PTzvhiQ9lM+STRDxdAkdXcJDe5TL5dgG+\
8Mnfk77w+fOwQfhUKrTjJyAJM/\
I8YWSoJFDBZuLxCDsbqvral0jShFETLQq6vKc2buRrVCQsZGU8mZZPbPzKKu5QskOtPrWRFE6jBkQ9\
wiI6V472kUaJwxf8jb85BAFGItVJSSXDR871HuQTmahZ189k4EZnndDkh8yJskmiBhpACNukKLyp+\
4CqSW0AD7tzvRhKD5gEJKGj9DISNqUTQ/O7070zIJST//ZNowS+9vqP6UE2eU/G4B/\
wQqptLgcVKc5ab67I9FJ82+SB500KthcJAZhd1td1+\
ggohRBxGxBaXbeGPM9jK3b71G4WVbPKkaU1VVBaU9afWuiQCa1lQezMjziBCqU1RnxyRIDsrpUfNB4\
WxkfEUl0zeqM9OD8HkLPTOh6JHSn1RePAAzjur7+QF7RaYl6yxFlk9G5Oev79Xf1J48/\
NgNm2JssT8yoB8SwExyAyTXn3+\
t3BGnEGDjqG4i6DyQ49ywjbRLTs4ieiKsn7D39K57of5RaITikR0oUz+\
BgzJKLgA8OoOdhLYUP6LnmAqB3qLWlv8c5ApD4fQH78rf3J74MyVkfwk95rU+x+\
tdrGHojKbwRROWnXxhp7WGt8EcSL9ERwqh+jbeI6Vn/TrTsUkUDOT6ovxfVrqnNfyG3qDy+\
8l133cWGv47W6IOgS4X6gspZqB6rWJyRNmpXO541Q7q0KL+GQazG2USZGRq9pcV3u6ER5/\
e0C8CQ81Qe0QA7/C1xgfeagNfr6rqNzS4fYKbkp7Lwd7RoJ0wvq/\
Cer8x017tM1mgynGboqoemB5XdFwkTcQfoxplVXXgq2+0KDuuKjEqBDgF/\
edmVm1KK5V9z0odAyC8IqPX7kICM2/Xy+t1VBJQnihRR+7zDaTWW/d09WOchmOU2+\
L8uFIAI6oU4hGUOCIaY1UnX/yhd1YdhWVhCV22avI6L+\
sL1Y9F9iA8cUHrAAebjTJGtRCrpKKLSKU4/jkqBY4ijbVmXyr+\
VNFiV9zfTCrElFTDUJ3bAVpwEPyQvoi/\
ZUS8RTvyauAYVVQQm8CYiLSW4OcgMPyalwGHJqfhhO4clkBOVEnMwj0fLApTh91UEbA+\
YWN2uxhYNHNs2PPCwhEPa/7Bk+ePIYckFSNJhCQ3Q+zhn/8OSk6HgXFQpqYLztQ5LqA0/\
8pzEpvJIHuupX/NBkOGIxF0Ed8SGviK6U2PnEUmCivU/\
IjkxojyeeFW3iXIekXhCjnlEkuFrdd12m6lHyU4z1dNM0dL77bs1ar3MuSEzdbt5G7evI2bqAiRgpn\
wdXikNWVHdrkr400ztzEwdGTN1nGZqmqmdm6kjY6aO00ztzEydmGjqNKOpaaZ2bqZOTDR1mtHUi72Z\
KSaaOs1oapqpvZspJpo6zWjqxb7MVHlkV/\
z7NFPTTO3aTJWHe6VuTzO1MzN1YsxU7MLINFPTTF3fTJ0YMzVP+l7szEwdmWiKGVwxzdQ0Uy/\
2YqaOTDR1nNHUi72ZKSaaYlrGp5maZurFbswUE00dT/8f1RkGAQ=="],
     SelectWithContents->True,
     Selectable->False]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ffXOX2", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox["\"ffXOX2\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Plus", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["14896", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    Uncompress[
    "1:eJztV8tOwzAQTKGl8BncOGJ7JSpuUD6gqjhyKVKCgpqmIq3g78FOH9itt7aTbHJpD5YSp97\
Z2df49j2fJndRFBV9uUzm6yK5UE8DubymWbx9vJbLdLZK88Vsnv7KX6peb/\
Z6csnKL94e78Xzg2Cb92p5WWkbwIur7cNYJAPDTHnov+lJ/h1/WR93MNPeHsD+i2K4s/\
WUlQA1lIYHPXPP88yl9hcLSI2uIJCVMQQFheuBYO4gH1B0fB4WZKYHua4ZwHJJ8CAzDnYA80aEeXPa\
zIgJu5kRh3NldFQZIwZ6IGqnrDwPC7JosDL2SI/\
MMGgyZTnmDavvTaLW4kYu43zxuf6YrWJzjBzve00WG5hheUq2nMc/aeSV+\
n4Q3W0DkksDj57levr6W+VmH+5b3D13iqY6hSsWp/\
d9Jm1DVivPY5rSQCcq10vDzN2Sitr1IT2mDgAE9Ca3UiEJAKqcwOhNBI0bArLTra9oyEHVK6clR0lA\
X3IOVGFb5OAqVR/5JKVrajF2aOM82locbYr+k/s+\
Urkhq5UFNU19oJIY6FSfcpaaex7Qm9y3DBLu0VsPF8SNmwckpvtuREMOevMEFzkeeDzzyedGZLlCtY\
6HI3h4N3gA4QfRr/R4EH6gG35M7WERK63jAQRPN/Vl9j/3pKDHg/DD4Q91msAe"],
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bbffXOX2", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox["\"bbffXOX2\"", "IconizedCustomName", StripOnInput -> False], 
       
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Plus", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["920856", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    Uncompress[
    "1:eJztfd2OHcmRHqenu0lLvND1QhDgN3AfHkAD39nrB1gsfOkLy4DG4EBcER4trO7H0zPNBTH\
gkMs+za6qzIyfL36yTtWZ3AuuODwVkRkRGf8Z+Z//z1//9fv//eLFix+vv/zxL3/59x+/f/wfP958+\
eN/vn335x+/v3r868svf/zzX9+9/8uf//72y/988fRfX33541//9Le3f/23P/3l7Tdf/\
vL2avq3RwD/8tf//+f/9/TXZ+inn1W/OEH/X//1v7z57//t3QnC289f/u/73xSruiJW9fjH//jb6f/\
d3/14+xXKP7952sLzp0//fqggPH+1wF3t/LSK5b8v/vd7cQHH778VIRFfH5Zfa3s9sHutPn1C/\
LQ8cv+HYv/VL/DthggnbP30g4dD881Dwe1viW/\
u2o2x398EVl9Ckv6VFoqnX7UfHrQNEpxDv0f3c1TAylw306qQgxBPDjie078+\
6qR3J212AvnHN3eLvxwPpEYsdN/j8t4+/ipL9/2hONQVoacdfTmEjbC/h/T320+\
TYji4YTTrOAgwFr8+UL++0faoEU6ABtMgH0dLowAOgoYmaKoc8dDev31UIl7ZyoFroSUJ10Q/\
AQJqGGWDUCtQiZqoAdUwUj4AYX0Es8WscnY0ZGtdg2ucE1qMFZgQIZslutGZTz7pZLUCZ0ZdCHQeEv\
w0Bk6C5ErosGETX3s/zG6+mbmFeAy1G618AxG0WYJFPg/aEXPIvOSQzTo+\
KN0CEvVgBWXeFHO1OkwMTYvg86EOvjQJ+\
GKXChSQ54gJemVOdLJVUYtqjhzGQ4cpiPeTwywpiPX5Jfweh2zkd600rZx180aKcVVFbozGvrujvaY\
2E/WqpaA7GntNi8/TJydpu68yX7Vklj9/eKB+\
DgHGRAFGjEuWa3W8CnGt7is4wlkgDjGS8fKnuDikBzbLUxpKQ0qswjxZ3ipkl88lZ74fcHpIPiIDUD\
vvnDf7gNMKUiDFV8vUDp8G5PRKYpan2NftEgZ/\
ns0ijrjljC2k1FnjTLLJdEmoyUCUSoOqeV4lDaoFv1RuWc1xthKqAPFL5fFJLvxSGRLSWcm12c5WAS\
ow31PKXZQ/zAvyrqHY0i/Tlv4unUO3IaTtqtsQ0uAIIUBXd02A++hfHQUuQLvbXNrdFv/\
u971o78bte2nejU/\
kjOiiImkjVkRajRsLuMQQuhR5os5NQJ6u15UnCl1HeSKI1UmeqI11lCcQXcyiT99RG4Gs9uMflE8JH\
PSNLv1Iao6Pi3IW7uBWQD5gxYdvpxWjgD9igG90wFT8I9T26iR1P39T7iw6v/\
NYrY8lMOXKO7Pbg9gasV/umdh7CZtQZmg6+KCYD4+\
vgGChyAjbbMc2UgxWiwXwucyOengV8l6tXrV3FdO5x7K8xamQxSPHh6lwFKbVdjrJom+\
r1Sag39qBMlr0m4nuSv2LPXPNL2XhqEVYU/G4GPKMHrYWdklpq6qVOUr38+3P4bpJBfB6XpVGPT+\
Sn1j3uHHz/UiusJ1ch5D8jO3kxoaElxRJPNWoKKM9xY7EIFG5iD/\
iUpaL2CB53fiJRbluxKXq5fMuHAA40R9xX2ksDo8LwSIax5DLRudbNIutnacUYq7puWoys/\
ysLYia7m0JTbDDzaF96NKA3BQIifPhcV099TSBv4Oxzfrgs3F22u0v9YM3Ny/\
9xBEvXvJ5E80dW8Iw3drkCizyLS7SAxQBf8QA3+iAS5+Wkb9FI92QK1WuSgJDBRa6f/L8Of+\
9ERsqsGyV2PuzsjIzyuVCUeuDVrNPiVp1LBlRK4FFNNHmcI1AcIaoVSWmkY4dyJDSnf7z52h3egUQt\
OGTDnMh+Ym13LbcL9i4L+\
5Ezf2i9NdcHgMSXlIksVQdNvRuQy4Sg0T1Qgw2EuWTVZW8bvzEHHA3YoP2o3N2DiOAYEFtmd1YehLJ\
dlNB53nXaFPQV7FGm4K+io+\
SzlpCgnoMUdWAAgZ1Dh0C23sMJxCNphlRmUZgYwi8rba3vRHbGAJvi9gXEAKrOgt3Ti1q66RoE+\
MIE27qVlbA80/SJutLc7vHPUmugQflZrDUjtqImpLaCba7gt6qv2sXdM6gHtLujqpGzO4+\
KtRW3Boy4xX/2+cfu6/4++\
JhXSVLSF7Pq9Y8az8SMM7VFTxIf82VNyDhJcUekTsGROQiMUhULuLrF7CU5SI2SF43fmKBpRtxJaEm\
L8k4q5aYPOT3Do24tT6I1H3D99mGd+\
j2DqH5xZhV75iy9DeN2p3AjilLtTV1lZSluopVUpYMS5spNofl5Jo7cDgby3OlIazqInv3RIp/\
Kr6E2tGW9wO+HrmlxhAutFh+\
DYzFFrRmgbGEwZlRajfvhC9R7GnwCIpI8NpR0vyXTr6rfoUqC34IzjHWsMzkwNUHULtHXuu+\
kGW4tXFQtTb3ujRhX1ejfKM3kMvf4720X4njBQ1Q3j2+WZLPAK+1+XHq5GbjIOjsoc5wYY9+TwVh+\
KYnGiMGvhqL+A7jmSpZ4oxa4/RhjaxrDx4uoBhHDAuk3sKg59O/\
Sh7nd4cNjQPmnfOTXNBjqE6bfoBDGgESH4eQIdgSsQYJHL3nHJinkUUDx8ZoxdHqOw6YQ9p/\
HPD040jD5QzE23DJripQK2Cax+\
MKpPhqGb5qrSrnGgesGo7Ok4Btwqw4dpZn0KTYYf4Qd4MF7NokYMcrc8AQYEQWaVczL6tSO13urMq0\
lY1mVcRsQvesivjkWgjeubMqLaUuJ6vS0ioxW3MxWRXx+\
aR9ZFXgIHtbWZXo83DrZFWasRMsOCOvfpVZlcZpMZZN1nj5Z4dZFZashqyKksDqklVRlQ4QFB2LR5Z\
Qj3NkVQTEGqSRVXkxsioywB1lVY7cczZvNvvIkmo4RlZln1kVSBYBG/e4jX096z7D8D/\
rLuYVdvCse0uDfBwtjQI4TJ0b53vW3UJXX4bl1/Ssu45xC8+\
6i90Q23jWvVmiG5355DdmSvCnLagLgc5Dskq317aedRe7vdZ51r1ZgkU+\
f0XPui8T7XmorwjUjDCvklfq9ax7dbQ28ay7etwl8bY/626cj3uprHQzo/\
c77seicWtDKUYh1ybnDMc77uMdd3eKcbzjblcgXFpns41b4x13Ilq9rHfcIanEYgVOVglt6raBvxEk\
Q5Gx61ZwEQGiSO/T3ZRKxvWvttdWXvQDBB/c+RduU2UjnBbcUidGPaWW+\
ew3gdUrN6BVoeDUkFp6wDtBmu9xk2vXVAFaSXbaxhM4N0Ob7+/u3gz/X1nm8P8L1g7//0WtO37F/\
v8XBUJ7Wl+UyfD/iU0P/3/+ppv/j0klPSzHIJUhIZ2VXNve0CpAw0AbYpGE/K04VOeXaUt/\
l86h2xDaWvecZpoQAnR11wQ4amIouDoKXIB2t7m0uy3+3e970d6N2/\
fSvBufyBnRRUXSRqyItBo3FnCJIXQp8kSdm4A8Xa8rTxS6jvJEEKuTPFEb6yhPILqYRZ++\
ozYCWe3HPyifEjjoG1268saC5lhDbyzInRfqQ9P8Gwsy4BsdMBX/0OXgJ7qt5m/ud+x/\
SWDKlXe2swxia8R+\
uWdi7yVsQpmh6WB1IrxmUiFN758Ij00b1beRYrCggethRz28CnmvOdNG9VVM5x7L8hanQhaPHB+\
mwlGYVtvpJLs8W602AdXGgVMHpKhuVnLGJw142cPklXX0G33OesnDUsIO5fTjQnq0IkXpPM4vQbqrH\
hXA63lVGvX8SH76TNTnaSfdj+QK28l1CMnP2E5ubEh4SZHEU41pMrrJ7UgMEpWL+\
CMuZbmIDZLXjZ9YjOpGXFkW1h5wAOA0fcT59Eyit3ugxoH6doeLzpbI5yXf+\
SSJuabfqcnM8rO2nMlc6mX8G/7O2nBzaA+4NCA3BULifKgPoVDfaCKP+68ECQZjwevAm6Dd/\
hI3QjfiiPZ2eVpEY8U/0Wzp0eWKG+\
gDZCjgjxjgGx1w6ZEyAjWBaAYBDLnSCAwVN2YCS4HdILZGbKi4sVVi789Gysyo7BsScz5o9fKch3ZV\
LBkxJ4GFYqA/2CIQnCHmVIlppGMHMqR0hk+\
ZwwdvZ3gFELThkw5zIflpXrXmgfiRfMJ2omZuUfprLo8BCS8pkliqDht6ryAXiUGieiEGm3jyyapKX\
jd+Yg64G7FB+3V8kLTFgtoyu7Hs+CCp2tO2yoOk6irWaBHQV/FR0llLSFB/H6oaUMCgzqFDYHt/\
H69pRlSmEdgYAm+r5WxvxDaGwNsi9gWEwKrOwp1Ti9o6KdrEOMKEW0t3Gz3/\
JG2yvjS3e9yT5Bp4UG4GS+2oTaApqZ1gqynorfo7Zu2vxZ8xtaMRs7uPCrX0tobMeL3+\
9vnH7uv1vnhYV8kSktfzqjXP2o8EjHN1BQ/SX3PlDUh4SbFH5I7hDLlIDBKVi/\
j6BSxluYgNkteNn1hg6UZcSajJSzJOJiKm/vi9QyNurXUodd/wXbLhHbq9Q2haFWbVO6Ys/\
S2fdiewY8pSbSxdJWWprmKVlCXD0maCzHG8aG87QuSBWCLWII23114og9HG22sIwE28vfb4XuPyq6U\
y2epgNOoom6VblOjx9po2E63H22uYLG5o+OewccPGDRu3fRt34MYs3m12+\
OewcRdq4yBZ3JCNE5S9bLTGgOsx4Npt48aAa7ON43znu83GcWPAtWqt7NaOwnm+\
AdeQVKLWjtCbbmv3O0ESBSvAnlgdwlfFL595Tkg5DlHi6CiM1GeLOyKRjDtrdNjbxwx96IQ5McNT1S\
/meVluit71pqj02KuXolAhBFIU2mvPaKU/\
C6bnXWVxs24kOazC2uwhYyJ5ZU3gZuFXGLDjuWB5224kSUyTSnzfn8a8/KcXj9X8f/vh3//vn/725/\
J5uOVfvA/EPVIn09eTH0E2vpDc+\
H30top5OI5ndUscntiMWZdu7FmLSIUdvrCKsDqM2qC95GZXsxFlJJmGw2y1HoCkCsVKby13EwoTK/\
VYNBA/Cgxqk2AQg4zH9cvuzskg2/mUWJHCaibAx80A9yoeYAbSg6vxTih0tIq98nmI8U4o+\
z3l7XmONNHlN94JxWl15ndCNSUp//vxAKafMh3lPxRHnyul3t+1R+\
K9wfv8eki9MJYjeBvJrWG0GMtfc1nwaY8a4QRoMA3ycbQ0CuAgaGiCpsqR5COdmvidspUD10JLEq6J\
fgIE1HzKZoNuxtXiRNnMahgpT0GuONTGDYiyLeAaF8aV3oMIyQ/GtaIzn/\
y8fKCgEPKQeOIX80lQ3xcIyLzgI2kJAeo4aH4sJfNCOhNdgjt7SpYtgjArwUuTbgGJerAyc7ZXBGpG\
4I4bTXpAgl4dLZ1sEFRVGYjxkv61iVUtqs0lENdgVYwpXm+kSxD2+\
BD2Zjre5O6y0dXNiaNGFg3c6OqmInX5THPu4gNOj311dTvUTAF7mffZal+\
casRG7zeaIN5A73cficV86bXlWKpocNGXJJdc9JUkYm7pMHCXZuUbc55oDYfoFc2+\
y70CwPV338s2WO/WaPTxKt5AivFOlW16SIlBIYWEepaBtu1p/\
jdnd2e1SMKOrjjM5JdpSz8UZ9h2x6WQEpt3r9UhAofeAxpUABJod3RETPkBQQOr9oIGVn3bb9UN6Ly\
7V6ciTl4kStWECOXkC+Bj6FCjZkQXOJ3USr3oQNlX0ZX2RjsPQvqtn/\
3Z55SsirC4PRiENRFWSReel7Dq8ds6samoeYMCvHs67+FJyU2xeHsspNb3+AeVtyHDaTk9NDh/\
CZzn5zRCiRRp0v71848txR1tdH+TPwcCQxOSV/OqJSTqqGoRySdsJ02w6KW/\
hOTGhoSXFMzmdWB2LmIDb4KIoXYA4RirE+\
cRbZyLEdHlQYwlu0ackmYV1OcoZiicMam6eUrhYGuPw3ZT6ysKaDcFXcvfCOEOn5CqbRkFU7MawFzl\
M4dau+B4ZX+o/IFi8Vaj8iWUWrgYN5WI03cyN4FpIPxjgoY2jqa0+\
AFzclQnpgEMum03OmAiX8m2yQwLIjyHAJLV6mYPUqeReljJKKlf7leqL40VRNDgjfjo5JTmzuZjlLk\
Wi2qPbBFphLY9QluYwzGiLrG3DZJci2XTYqG09C70nBAAqklA+j7A7LrmebP+\
kazS3Ij5xTlDgzoGMPgoooRkfm48+CiihCTtUUSQ/prTb0DCS4okgvRbdknMzkXc9dlAqVHamml+\
UEuF2ZlmHWN2ppnAOGxyR5usc3iqXxWmQZtOWgF5NQPRlKwN8DUGmEx0PAgd1txtq7PHKRuVMJSs04\
/NWn6QOo3UI7qOkppLdOxAqi+\
NFcFEhz7zOTvRoWOUuRZzqo5UtWv4Uz38KZ65rWOhDfHjgyU81Ia6lIzT3UxIPmCRlh5qS0iusJ3oo\
TZI/1iorY530nYCPBsfYXYuYgNvgoiRnpnAqE/\
EJmTiQyxCJj45rIemo5nPU0QUs9cDNUP3XE80VbR6U6KOMT1V1GIcqSJIJp2uDSRTbM6EgcT3xOj5e\
BtgQ3pcAcymikZPjDGSw8i6/e6BiyX1yE9ESV2livYk1ZfGCnZw3/ILw4x+\
h0uViQ93UnPw4RLixEeEqV2DAuN6ZHwJQYG2nmiqc/WeLh0jQtMgxpKLIx7oEQ9YH947FH+JTrcq+\
7hevqCGEC+JteoNmWpM1ub4Pa/\
vHwUthfsOT3pLXd41scGGOVMuEn5dxAoXfVGEbS2AXxFxrkyPc7WVBSAg1MHfHpmlBKEZtTKbnF13k\
jMPXISSBFyjnAVWpqc9QnImQ0CoQ0BIkTNqZc0rOfqTudDKJisJverjgYu86kPps2ZlOoQb18psT10\
QTnZJvxxoxNtbVmjM/j81shhZsUUuwRDIyEXYDveRnlD3LyRR2Rjgc6HawvBZ6YcB9hM6nakw3pD+\
x62uTf974CL6n/IzbPr/OiDnqP4jcAT0vwzNqv/x/fv1P7XiXP3v4WKG/g9IT0g7QxKVjWEV/Y+\
dlX4YMvR/5EyF8driCqWCjY2GoDSBHYj9mTsJsBYsoqcjhg7cHTC9i6d9L8Bg69oq/\
ADQQeeteexjQtcvMbrfWro4uK55/mSQEiYl1b/\
FaeNBVidZGRXwzTMI0X8dxE4h9mi4WU2J8Ne7B6mjpLZlLpQLL+\
BLTgcDkMo035Irsbw2CTlTPzsu5zjQGDrJ/\
CQDhyPEkCz4ojntHXm1NmpDROEnLRgPGZFYz72kguzDDRe6IAiYy3bgSUczEvUww9nDLNQQnxJGfEv\
P7J4LcShh1oH3nZcj9FpIiSppIBCzp2XrQDfQ9syYONposeZcwOA0VmCCkJX266KzZ8Yy+\
GEGTC92RLYaFW2ZxIZpg8AagaHUwWdJaQ9iO4m9lNtB1jyyTj/egL7df/bFoS4+\
bUgfXxoDqJcLSAaIbjlx60cdwImXlS2w1R0YHOLgDs2Oa/qucfl1roIKSsHQPxm3iwLO+\
3dBCkUC5Gw5NSbNEjjysTr7nbA77wH23rnG+7QVCa2iEgppUKlwxFqvUwMNUWxKqt/\
7pnHzWXrDQ5IiwHnzwZljduLwXlF31Au+hAQa5VU/\
JIbETzYRP2L8M6Lmz71kVsxDi3VdEEQHW3c9jxBDzei3ZCTgU6Gy+\
9CDsPlljRifI85TiPedEVPpdtQXkH0+kMaVnrE8rmwiqW9oW++dp/ll2oqgeHs+\
VwwW2fujq81ovG2DHY678nYYirdTdu0aOWlZBWU1suJtG+5wnmU9CnWNt1PkZnnFXKw0a/NcWT/\
FDsRRmA7cofCUqwM3EjxFbJD2vQA7CtPd+AGgg7TFZ9brJf/\
6ay9SQVc2NlAj2Rsp2TLqqE7nkZVRAdOVjVGz7k9sPsuwPoEvoJAKXdnYgD6+\
NFIjM1CVmNx5BSRQs/Y/VeCrTvt2aPZeA7vGJdWJD45Ye9astbdEukbLaRTC5KLTKvHQJVA9VZ/\
KSapZ2+mfmjFNftQkWrMOXMXTKtnQ9RutZg1d+\
bJUpwPXuyw168ANjmglG7qKF61Zg3wJiW6MV2ujBi9o6OVk6CpetGYduIrnqWSDuiAImLDueh4hhkQ\
9zMGadeAqXo9KNkbuDjVrkM8RN6kD7zsvB8+5B6qn2usKWTVrO6FTOwwdO0/\
zyzTcyEOEuJ9nqKVGataayg/\
F22k7DMXbxl33qE477UPHmrXmfnaNt9Mo1DXe1lZ5RaxyCapoNP79478+Z/\
5qVTGVL6tpBFAXDDeD0Pix7oZUiwbnTVCfLvarctBKg2yAekHZRxfiUxoh+ddfWVEHMhRjHJ+\
0PkinjjF8PnIuZW8QzkK4yWpuQO/\
trwBoi3Q3oBf3TmIdhdrFoamHyUnEYFArIl49011f8ZrgXOBQlgc9xO3Zopwobd9bx8PKJRytgC6G2\
tLXzuCW5hRW5jeEy46V44ebxQO13ydBdwaRfXaZHraKEqGWfOPpSkuZjbjCo3Ggx+\
o1HvirP61CXltXNuu9L/Tjbwu40GmfR0YT5eQqgC1rxVwZSRjMiic+\
G3wlIOvWpHNXnsvldtWvoMd8WUsMbeJzY5/jTgB4C+uTRb0Yc+i+PbRZukceGx6q/\
e7uGH2otodTXb0v6/BxN+dn/\
zJt6e9LcIhTc9Jr95gFZ0szJbiHBxc4yoSBq6MSiJR1AldHgQvQ7jaXdhQ46oRDq6vFeiHHxoXxr8Z\
FRM6ILiqSRnRusr9TnKf31AmJSLMNU0SeSnQRebpeV54odB3liULXUZ4IndZJnnRMMWPucM0qzI9/\
UOVF9IxvdP1Hcv3oTV3xMa9XMxBzVkQEDN5lvdEBl+GjFu5s4E7SVpzH1Hd6JhDjhl2I2C/\
3TOy9hE0oM8rl8haBA0C6WI72IAcW2caQxhzBQjEwYMRaBO4eutRVyP6S2ckOk0FNEt23FZwy89nXJ\
atwFJbWdliJlh5KyU1A8Xz/\
TIHrAkJ5HvGsev2Ndq5Z91jIRg7D6Xxhjbmb4H1uy3D3CntkKngzSUTyel615rP7kYD9/6a+\
fO8dqxsbEl5SJPEMPJ4UvJmTJVG5iOcAbt2noSyS142fWMjqRmzwF45whj7iYx5t3p/\
dvaS3kZIoabG45yL0XIXDYc9YBXTrpi2oTo4fVGxejN8Zfk2zPsrlLS3GTYGQOIrQLbH6G01J4A4rQ\
YLBWLDtfhO021/ipjo0S+\
9vhHe7PC2isWLLB9RNiwUQ8bmKVzMQzIVFAV9jgG90wKULygjUljrUty9XkafBxr2eELGh4sZWib0/\
Gykzg1o99+\
NuQSaBhSKjP8jUt5ERZBJYzhBk6qtYI8jUVzF9QXVDM5D43OAD38BsAgga7UlpuZC8nletuRx+\
JFfYTtTcLEp/zccxIOElRRLLwJMrpfTkIjFIVC/EvR+\
U8UteN35iHrcbcWmeoJ6Ah7ZXq0NPgI4loyeAwIIabLv5oDOl8nnJN6UkMde0okp/H6XClpCg/\
j5UU6CAQRVEh8D2/\
j5e8YyoTCOwMQTeVsvZ3ohtDIG3RewLCIFVnYX7qha1dVK0iWGFCbdWHErdN6xN1pfmdo97klwDD6i\
9cT/ul9rxd4+CrmiwCRZ0xKDmzO7+qLqKVVI7UL9ua7mMEwB+pjPAfoCgM6rrYAnJT9jMu/\
hwBGAnukYH6a/\
57gYkvKTYI3KoP0ysHwSRGCQqFzE4WTF9DLRF8rrxE4sk3YgrCdUHv7T1FHRTH8JjW/\
y4te4Hkzuo4YYvjw130O0OajwoN4OlLNVOwZSUZbAD1O4n9klZqs2dsh3IdxHPk7Jk6AxNj5H//\
XhHNtO1411YeShvKjUaqJ4l9SR4/1R8CbXzTUS5v2udEH6c0/3B9Os7yseG1re8F0PA4Iw+\
tZt3wpco9jR4BEUkeDIdHPO0WkqpzogqC34Iz9QwQoBlJgcubYQXGuVeNnJSC54OWx6rZZ8hNje53y\
HJmwnc19Uo3+hN4vL3EEM+f6YuzdlAh7lqn0Kp346FR6jVd75Zhgpj13TimuIQFZwiBlKIAzPc+\
3LDsbouQn36/I+N1oO2/6yMFAPfzA5OGs4nHFLbaD9heB8jyRbaYkRdjqnMo621tpE/NtEyxlD89+\
8OtEpqgzai3uOJYU9C8Jrm5NMnJ6mox0TxwdOJNPWsJzI8IAEzoQs4Rcw5IJD6BlodPeOMGyXmnHQ3\
f1MosvtakRF6FjaTwttSJdIDxQrCTMDmkr8uHWneRKbPygDZVQXqDtOP3XWHkJopYC9jX60bxjBX1a\
59it3fLmHwp958EBAfEbNsrZtlcpql+T+Ff8IIZh0rEEKOpPLq701esvwMDQukt+\
xi75KtLdHFZUHQ+ZeEk/\
PwS8HilLRRulovOIO7NCvfmOOyNVyjVzT7Ltc14uye8k656Ez4ZuWkXOpIaR9Ile0xulyVQe8amNHl\
PxRn2Ob7F1JiG7WtZdoDh94DGlQAEujAjOSm5guCBscGd1r1bb9VN6DzYlLuUQtnTEpVAqhynsVoJa\
FLmJbN1TkCcp6FLmFk9gndrWl3rUe/\
gv3ZZ89ERVhFGwzCwoSlArkNCqt68rZO50qAldhhEDtEbCqJwmYKyKBSu2dBfQNZEHbY0fn5vD0+\
Uut7/INK3lAh+mD6ZTOdHwIJJVK0i1bmMo8EcJ7uGptJISIxvPHhR8I/\
wCEHi176S0hubEh4ScFsXgdm5yI28CaIGGqQEI6xev/\
I9xxqBCMyFzCIkXADR7CSZhoMlyE5i1I14lTHS+zUGlacWl9RSrspiFv+\
Rgh8MPeMeJdWdc9uWiE5OzP3kvbn4i2jxVuNwJdQapm3tK3X+Vg3gTDq1uaNprT4AXNygOn8/\
OpUpSEDJvKVbK/MsBvw6GCWrFY3e5A6jdTDQEZJ/XK/Un1prIDa3bEIhB/\
1pm05F6PMtVhUe6SKSCOg7RHQwsyNEXWJve2N5Lorm+4KpZV9QsXF0W0DpkBhtXk57sj6u9SFlu/\
lBBA4yQwCDE7HkZB8+Fy1uPLutx8J/xCCLcmM0l/\
z9w1IeEmRRBB4msLP7FzEBt4EEQeTzPr88uwkc3x6vNUcExiHOe5jjnXmTlWrwioYb12HBvlKgK8xw\
GR6owRM9LkRduzs0clGJQwlK6hnxY0PUgdJPWLqKKm59MYOpPrSWBFMb2CT7Hv5U+\
ukNwiMo2gflsgoh1vvQr5JJgVLeKgNNShF3xiSkHzAdKVpEG2D5ArbiR5qg/SPhdpSdRHaCTA/\
NMLsXMQG3gQRI50ylsHlDsOQiQ8xC5n45LCeyTAGHgKwvXvbfz3Qm7o91xNNFa3ej6hjTE8VtRhHqq\
iTVwOJE5szYSDxnTCeZ4+hThjPs8dSH8Fs0EYnjDGSw8i6/\
Z6BiyX1yE9ESV2livYk1ZfGCnbS3vILw+R6hzeViQ/3T3Pw4RLixEdEqF3jAeN6ZHwJ8YC2nmiqc/\
VOLh0jQtMgxpHqDGtUE71PP3kEoMy7Ot6VTygEB1uVfVwvXyhTgPl3RnrwvpqQtTl+z+\
v7R0FL4arDk/JSl0fdo2mYM8PVHxfwwdWfHKAn2E1ZUuBxgdDK9GBXW1kAAkId/\
OEEG82oldmoc91JzjxwEUoScI00C6xMz32E5EyGgFCHgJAiZ9TKmgdaxBoLfrrbh2Sy4SJPqHD+\
Fkqz91Q+FV0Z/LohgaNdZRI06hmenP23dI2s2CKXYBxk5CJsh/tIT6j7F5KobAzwuVBtYfis9MMA+\
wmdzlQYb0j/41bXpv89cBH9T/kZNv1/HZBzVP8ROAL6X4Zm1f/4/v36n1pxrv73cDFD/\
wekJ6SdIYnKxrCK/sfOSj8MGfo/\
cqbCeG1xhVLGxqZCUJrADgQ8iCBgLVhET0cMHdiBBgzu4mnfCzDYurYKPwB00Hlr3vmY0PVLjO63oC\
7xk2baoKJNTHXXb1BUoyhVVKFrI5ytGsTOJfanDWlZZvMXwoBFr835VfGlkdqWr1CuuYBPNx0MQKoY\
5nYC4n1oEnKhbsm1pqOZSZI3eFl6BbMfkltsJ6bpznZerY0ajHzo5heUtIbowX04zTauUEH2aYa8Rr\
cC5nIceKrRjEQ9zHDOMAs1xKeEmd4CufPnvKB8xlIDq/G+\
83KEDgspPSWNAWL2tGyy6Abang8TBxotWglyAYMrBuYGWWm/Ljp7PiyDHwDg6vx/Zlc8wlsbKRmR+\
MxK4CCwRmAofzDm9feQZtZgDYo6xXeMVz63pvi0IVV8aQygniogvXvRLScu/KhjN/\
FisgW2ugODQxzcodlxTd+1a/CFZRVUUAqG/\
sm4XRRwXr0LUigSIGfLqTFplsCRCqMlpWyi9BxS8Zxff+\
ca79NWJDSISiikGaW6dTaAhij2Mx0iuNHMqXLDy5EiwOnHwZcjHcSZUcfKGjG+hAQa5VU/\
JIsrPRISVU06iGhIDbmPbOgVzZguCKKDrbueQoihLro3uyHxvyvTmbD5ZY0YnyPOU4j3nRFT6XbUF5\
B9PpDGFUbLa8omkvpGtfXeeZpfpq0IirfJgS6490dXm9F42wY7HHfl7TAUb6fsWtOH4V1TViMr3rbh\
DudZ1qNQ13g7RW7gIrY2xZX1U+xAHIXpwM0JT7k6cA/BU8QGad8LsKMw3Y0fADpIW4witro+\
kJ800wYVbWKqx5KDohpFbRc1RqW6P7FH/XotBgj5gkHqKKmRoadKJO68+\
BGoVPufJfDVpH07NPusgV3jkurEB8epPSvV2rshXWPkNAphctFplXjAEqiZqs/iJFWq7fTvXb+\
OPGASrVQHLuBp9Wvo0o1WqYYuellq0oFLXZZKdeDeRrR+\
DV3Ai1aqQb6ERDfGq7VRp9WvoQt40Up14AKep34N6oIgYMK663mEGBL1MAcr1YELeD3q1xi5O1SqQT\
5H3KQOvO+8HDzTHqiZas8pZFWq7YTuXb+OPCQRrVRrjzQE/\
DxDBTVSqdZUfijeTtthKN427jrcA67hw+1Dx0q15n52jbfTKNQ13tZWeUWscgmqaC/+/eO/Pmf+\
alWxmApR8BzqfZk/PkQ+1t2QatGWmYH8flUOWmmQDVAvI/vocvq0Uj1jDp+\
0PshafGapP0gITl9dSOGoNRokklLCg2ayCI6heP3PMz/\
Oa5DYLK8qClWzauphchIxGNSKiBfOdNdXvBxIBPFZq2W+rJ9tkxOl7dvqeFi5hKMV0MVQW/\
raGdz6VomFRbGVu8LkEg/UdJ8E3RlE4irMssv0sFWUCDW1GE9XWspsxMUdjQM9Vq/xwF/\
9Yc3aarqyWe99oR9/W4CETjsdEyweMWU84Pf8HEe+\
GownPht8JSDr1qRzV57L5XbVr6DXe1lLDG1i9kHynADw7pXpgBpz6L49tFm6R/IYHqX97kCbj/\
blVKLA4DqxTzu9Kb6UzSNUqyhXwYoY5DDNIuY06MSK21WUK0bOLrI3WRqZcMPg03/\
dzBMXnoRYYmOJp1E+\
UCN4pWYLnIaQhDYdSLymB2h2vKAmWvDdaFMRZVEtnTWj37b4Gbp4OezbYpLWluj/\
yeZSstxjtJeFtsZT+nCXSNsYFTPsqcW+if/+3R3tO7dZkcf/Ipo8LHF0EoLXNCefPjlJxT2ldUi/\
4ESaB15JKYCxyhWMGANHfQOt7j0JjopmodXxTwYTiuy+VmTP5xeNB++xi+kl0gPFimdwMGat8M/\
GOOyZZvPZhjZUaCBNZfBlrUCEpFrU1VHNFLDn375Rm7xb7aM63Lj2KXZ/\
u4ShuxvwQUB8Xsyy0QOWF3gtbxYS3z/7J4xg1oEoW+\
1iv6dwHmwRhViaZIH0ll2sYWVtib4WZKkQX1A4C9FjBYtT0kbpauv4GdylWXk0zwldwzV6RbPvcl0j\
zu4pF1hEZwIdtQg+\
PeMfBcmkKxOtri7bqINPcMstxb8rpJjQ5oIAgvlhTfBkh4ezvYSxowysrc7MerBkNCqcFQ2R6ZDUQS\
5NpIUccID1BBFJVsKHcJTvadvWj6KSxghR9NBQlHK88Md76NUtTatGllTAUOGBaqyCbwc5F+\
7k10N7AhyOspAua5KHji4BM0yotGJtf4vBj3GpPVWwbT0Uf/\
E6iFi5yGBaxRSpMTfdRLL0tgqLJVUcNCWLtEKQOSlmXXVrTtBj9KWTCIPD6Im8ihsFh9nqmzUKFlsS\
ium/5uTgAnkzgUFt8Ny36nEWBuWxIoXVvhDrsCyWAP0B2cmd7/\
9QCAAXX34tQ1exKq5Fv0qlF0azDqwb6Blj+Wsuiz3tUSOcAA2mQT6OlkYBHAQNTdBUOZLO+\
qm9ySlbOXAttCThmugnQEA9DqIjxfdOEeyZaBhL/V74g6xWtnXWEVljCVzjkiYEp+\
gS3ejMJz8vmhUUQq+\
QGbPD5pMQ6yYzzMqCmyrZ4yB4eazM2zuVmyVkJgCCM6SlNzkSswDGg5WZgLgiUDMCt0rLksN5h+\
9ymMi2vRYzjVVrd+5tlFUAWX2vb3SJuOSOtcOGOtagghb1T8/\
VUbCYitZmKXmlEdukkm0xc3asaWTRwBGJGuIA9+\
1Y45D271ibfhzpWJuBJHWs0QC9IxD7d6xRaqaAvej6UR+\
xPFfHmmrEOjer2URe8d3dTUR8QRIulwY6kRx1Wl8nk1NiR59agoj171M7MKw8mq83r+\
EQjT610aeWK9tYamQFNXWWEvvipZf9VlN3U2Inr6IRehvLLHQrsS+tzJaEwlYYv8QS+\
5zzufASe5RBunX47u6N3mm1ZrsylfwiXRCWLjqEUJMyF+7EO5VLtIVLvVKTchVMqfSB+5P1q+\
QX2qScRNG2k5KNui1NymTTLEaRLJieYqu4WTeSHFYRrcneBInal1t7M656ogewo4Yob9uNJIlp7k7l\
wn5yLWpoGJVpVX+z/M7mTxfJocIM1aq0YKS5cxw0Q232Sla52l7bjI5UWqLjSNY+\
UaJoDNVshNNaIqgUmXrDGLchzdBK0+\
qVqUGqUCz1FHOcXVeope9xF18GK3PdTCtV9XrCCA0PriRHVdmbSaXUmS+\
JOqrKL0ZVWQa466oyrWYK2EuVM6rKEo5RVTY6RZ66o1tiR1U5QcR6V5UfuUuz8kvQOKrKo6rMAvF5A\
2tWlTHZPj6ZtrhhpQ8FM9GXAhQ6HbMwtbfLCUETreuK72nM6/tHQctKTj4uxH6pN+\
GDwzBn8SBvJ7joTb56x9fPggvf3nOuTH9pTVtZAAJCHfzOn41m1Mps1LnuJGceuAglCbhGmgVWJu74\
JixnMgSEOgSEFDmjVvbJQB1z3wVIMx9c5DYtpc8mQwzdpj1BQMIHgpKmyg2XnaBuugegEXferdCY/\
bd0jazYIpdg7dnIRdgO95Ge0NvnkERlY4DPhWoLw2elHwbYT+h0psJ4Q/oft7o2/e+Bi+h/ys+w6f/\
rgJyj+o/AEdD/MjSr/sf379f/1Ipz9b+Hixn6PyA9Ie0MSVQ2hlX0P3ZW+mHI0P+RMxXGa4srlDw+\
0R5ChLBKFQIEYm/dkgBrwaKjs8+BbkFnjLEO2vcCrCcO1uMHgA46b4te+dUSo3IzW7XiMyRGq/\
WBBB7P3AdIWdYBxnP3XcjKqACs83YQO4XYE4gN6Ftm8xfCgOUrTYPUyaS2ZS6UMjVY67YUzCvTfDuf\
uiXh3ACZDd+Sa01Hw+\
uQRir8JONPTyKSW2wn6tvfMV6tjRqMga5DpDXEEe7DqZ97SQWpoZikC4KAuWwHnnQ0I1EPM5w9zEIN\
8UlPjEXIHcrIhfiMJQlW433n5Qi9FlKiyjEGedlu0Q10bA5xk+\
JZNBXkAgZXTDIwRvt10dkzYxn8MAOmFzsiW42Ktkxiw7RBYI3AUOpgMXd65GnSiL0cNz/\
ImkfW6ccb0Lf7z7441MXMgPPr40tjADxrXXTL5SvtjVdEjxlPga3uwOAQB3dodlzTdy2vAhjro62CC\
krB0D8Zt4sCCYOPHBSKBMjZcmpMmiVwpMJoHvqBUnoOqVLSvUk713iftiKhVVRC4R3d93V5OGiIYj8\
7hg+IcwOmVLlhjgL4GlKsgBF67SlW1ojxJSTQKK/\
6IVlc7pGQqGrSQURDash9ZJfnXjIrah7NrguC6GDrrucRYqiLPs5uSCA+\
OesIIcLmlzVifI44TyHed0ZMpdtRX0AbKAbRuMKI+2U27Cc8aX5Z2s7T/\
DLbcDc1amGwyN4fXW1G420b7HDclbfDULydsmtNH4Z3TVmNrHjbhjucZ1mPQl3j7RS5gYvYUnf/\
8j55ApDYtF3rHYrgY6G5ZV7aXIO07wXYUZjuxg8AHaQtvmF3R/\
71116kgq5sbKBGsjdSsmXUUZ3OIyujAkbNekViTyA2oG8voJAKXdnYgD6+\
NFKz450XXygxufMKSKBmLXl54Wg5bYdm7zWwa1xSnfjgiLVnzVpy2mQK9KlO+\
yiEyUWnVeKhS6B6KvHJnRu14RF2pklJz51rvE/\
DbSwxKZVs6PqNVrOGrnxZqtOB612WmnXgBke0kg1dxYvWrEG+\
hEQ3xqu1UadVsqGreNGadeAqnqeSDeqCIGDCuut5hBgS9TAHa9aBq3g9KtkYuTvUrEE+\
R9ykDrzvvBw85x6onkqUd/cS2vAIO0vzyxw7T/PLNNzs+\
0cMPNnPM9RSIzVrTeWH4u20HYbibeOuw93gGj7cPnSsWWvuZ9d4O41CXeNtbZVXxCqXoIpG498//\
utz5q9WFYv5EAXPoS6Y+eND5GPdDakWbZkjyO9X5aCVBtkA9YKyjy7EpzRC8q+/\
sqIOZCjmyYbnryVsj4SQTl0MhxxlRgM5x0g9L+Emq7kBvbe/\
AqAt0t2AXtw7iXUUaheHph4mJxGDQa2IegdPdX3Fa4JEEJ+\
1WskUwYn89p1tPKxcwtEK6GKoLX3tDG59q8TCotjKXWFyiQdqv0+\
C7gwicRVm2WV62CpKhJpajKcrLWU24gqPxoEeq9d44K/+\
sGZtNV3ZrLd8ofS3BUjotNPzud9Xqrb1gN9jL5m+Ez7RvRoWkHVr0rkrz+Vyu+\
pXRGIYtmagNp59kDwnALyFZTqgxhy6bw9tlu6RPNr7tcf5L398c4g+VNvDqX6kRszH3Zyf/cu0pR+\
W4BCn5qTX7lvxAz/9+\
ia0pKsUrCarBYIGX6rWNKxz1U1DAggaWLUXNLDq236rbkDb5NJqGdxS8Z59YDcgv1no0NfXjegCp1M\
uC9vQgbKvoqsa45XzcN4kI+0CbsqwzAkc4sYBZg8GYe3Jxw0KK+\
7Ub5TOxL27zQrw7oldaf3Pde7kukBXKhM8oVF/o6WhqGLxlvi8PT5S63v8g2rOePqCJe9g+gUy/\
Uge9+kL5daE+Cwg8yCCHyDYs047ECiSD/\
hTAn4kV9hOTJeUJPpLSG5sSHhJwWxeB2bnIjbwJogYyocKx/\
jQ6O6KOb6rYBGMMjs4iTZhpMYvjGAlyzS09IauT7fp8imFWUpIa1WGARfWt6DZ4UlRlSUwVnu8q/\
8duQJAwdRMBxUpnJ2je0n7i310RrO3GpUvod4yb4mq7SURMVaCFN2uhXckF7ylloNXMxBMM6CAQd/\
tRgfMj0kZFkRfn52sVl97kDqN1MNKRkn9cr9SfWmskFtGTWEfnaHytctFMCJpyiDG0gkcUW2PqBZmb\
oyoS+x3Td8XE8S1LRbPP3wOAamU0VccfOynJgHfk5H+7LXmObLuV+7Vx3u0ZkonwLzHUhokr+ZVa+\
63H8kVthM104zSX/P3DUh4SZFEEHjj18/\
sXMQG3gQRBzPND22VsHOmWccos8NujgmMwxz3Mcc6cxd3x8X0hvjIw4fP0AV052srOmAyvVECJprdC\
Dt29uhkoxKGkvUTxi9x44PUQVKPmDpKai69sQOpvjRWBNMbD2oDTnZ6Q8eYnd4gMI7KfVgioxxuvQv\
tnhofLOGhNtSlpE9e8iOZQ+\
1YU5eI5BO2Ez3UBukfC7W1AfPqToCZjxFm5yI28CaIGGmXIcY0oKzBG2xz8EHNuYn4cOfBiY84TxFR\
zF6PjE+X0PB6oqmi1ZsSdYwITYMYR6qok1cDiRObM2Eg8Z0wwCBGE2BDZlwBzKaKRieMMZLDyLr9no\
GLJfXIT0RJXaWK9iTVl8YKZBr6Q9shYDEwoXjAiE/\
mGBAPGPH5xqsZ8BERatd4wLgePP7qtJ5oqnP1Ti4dY3qqs8U4Up1hjWqi9+knjwAM062+/\
GVMt1qFs/N0q78vwaVNEaKn61PfnMQHnMNDjI90ru6aAEcpbnB1FLgA7W5zaUeB42Z1APOhyn+\
nLulgC3sPmwKLyBnRRUXSiM5NdtCvEO9OmaTZhikiTyW6iDxdrytPFLqO8kSh6yhPhE7rJE86ppgxd\
zRL864OMZ9F58lG108741OGlLrSt4QkVY3mm4z2Vj/wnqW91U+\
aMvH040cQ4KuqK4QIG3UesStHb0hXviHwuECaQ+yXxHJ3Q+\
y9hE0oM8rl8haBA0C6WI4XARxYtDkHbOQtY6EYGDBi4QqzWwgtxAw72WEy0MnBJYi2EWFKBog8y3Fp\
KhyFpbUdVuLBOkrJTUCh1yzwCffX7a5IX4IkavNLWw+M5r/gYsgzephe2EOljaw8xa2pMtw+//\
gev0ApAgRnz01S5ELyel615vX7kXzCdqJ2daL018IMAxJeUiTxBMa9VKu/\
ekFKTy4Sg0TlIp5DwPz32rMkrxs/saDXjdjgcRzhHH/ESz3a/\
Ee7g0pvIyXVEq57amcnZxUOlz9jFdCr9O2l6cnJKnfB+D+f2SM7/BraaS4txk2BkDiKHl/VU08T+\
DsY63uWehO021/qB6LtN8//9dkxHAHiJZ830dy5G+\
Sl4SuhBnkJcKhBXhiuIsjf1x6iIVemS89ggWUm8BhhESE2VGDZKrH3Z2VlZlCr537cLUwlsIiG0hym\
6tvICFP14T9rhKn6KtYIU7EpV+0J1x5+r/I5U3bxoShR+AGCRntSWi4kr+dVay6HH8kVthM1u4vSX/\
NxDEh4SZHEEph2xZJIquIHkRgkqhdisHMon6wdJhKA/MQ8bjfi0jxBfQnEFJMOfQk6loy+\
BAILarDt5oN/\
x2tNU0oSc00rqvQYUipsCQnqMfSME4R6DD3jBO09hvwolBGVaQQ2hsDbanvbG7GNIfC2iH0BIbCqs3\
Bf1aK2Too2Maww4dYy3an7hrXJ+tLc7nFPkmvgAbU37sf9Ujv+\
DlbQFQ024oKOGNQg2t0fVVexSmoH6hluLZc8qa8J5n4mZzri4xi98bCugyUkP2HT+\
EzjGL1xrq7RQfprvrsBCS8p9ogc6jAT6wdBJAaJykUMDpv0pXaSJK8bP7FI0o24ktCPWuN/\
YALKB9d8kBzc2mwSkzuo4YYvsA130O0OajwoN4OlLNVew5SUZbCH1O4n9klZqu2hsh3IdxHPk7KMTL\
CR//1Qx+rcWSHCbI/qOInd6+\
V39SePf20mBPAye6JPfc2f5AoJmJEYcICEczYM9Q20Onq8BTdFwjnkpFWyT4u7q+j79F/xGvG9Vo+\
kkDZv2M090967R9w9l0jNfPG6hrNmzq4qEO5NP3aHeyE1U8BeqhytCGEYqWXXPsXub5cw9BcN4YMgC\
n99BbvEQSm957NA4cVf9K7xFr4/I5j1hG9CyBEPqv5eToBQGRg28GSB9Jbd+\
rjRLvjaEk20ctcCYxLOQvRYweKUtFG6Fh9qImLgLs3KuyMvcTZWZrpGr2j2Xa5rxN46la2x6Ez4Ljm\
n9NKlZG1TZTs8tVK5F1IPK1335k41/\
nJzeYZ5ff8oaEllxL7K9VJvwgeHYc6UTf0i6n3g3qHJWq6N5XllVgjoyvRsrrayAASEOgQEZm+LS+\
0+uEY5u+4kZx64CCUJuEY5C6xMz6GH5EyGgFCHgJAiZ9TKPhnkjMxCMCubzB1AMx9cnZJ81gSl2VcI\
SPjQrgyuvRE4CPrlQHumWgAas/9PjSxGVmyRSzB5bOQibIf7SE+oqApJVDYG+\
FyotjB8VvphgP2ETmcqjDek/3Gra9P/HriI/qf8DJv+vw7IOar/CBwB/S9Ds+p/fP9+/U+tOFf/\
e7iYof8D0hPSzpBEZWNYRf9jZ6Ufhgz9HzlTYby2uELJ44sTDGcgSsUFAwIeRBCwFiyipyOGztzK5q\
B9L8Dg9cZV+AGgg87bNxO6cYdKb8CS+EkzbVDRJqa66zcoqlEUar/\
8LNmqQexcYk8gNqBlmc1fCAOWZc1B6q4GT5f1JW4RtLs4jc2iNvSYSQCZDf9Ma9JsNOCViOljF8k+\
YV50DMmCL5qr3pFXa6M2xBF+\
0oJRkBGJ9dxLKgiYpc3rgiBgLscRvDQWOsxwzjALNcSnHuPnIT72Rbzu3Hud952XI3RYSOkpacwps6\
dlw0A30PZ8GDawFX2HAQW8oDPG4DTar4vOng/L4AcAuDr/n1l+\
jPDWRkpGJKYk4ngsoM8s4pnAIzOWJ82swRoUdYrvsoh9dlLuP/sSmVq+\
AVV8aQyAHlaZb7wu4BBX3VgsVLsSXky2wFZ3YHCIgzs0O67pu8bl17kKKigFQ/\
9k3C4KWOYV5FEoEiBny6kxaZbAkWoYjSWlbKL0HFLxnF9/\
5xrv01YkNIhKKKTbdbp1NoCGKDYl1Q3DB7BZ74Y5Cti4bj2Rk00c8AHKHqgXfAkJNMqrfkgMiZ9sIo\
JPphpR8+deMivAuHirLgiig627nkKIoWb0WzISiE8dXliI8PEcy+kwKxDkfWfEVLod9QVknw+\
kcaVncL/Mhl31glR71WXnaX6ZtiIo3p7PFYNF9v7oajMab9tgh+\
OuvB2G4u2UXctRPxC9aaugrEZWvG3DHc6zrEehrvF2itwsL5aLlWbooRKtXI0BcRSmAzcnPOXqwD0E\
TxEbpH0vwI7CdDd+AOggbfENuzvyr7/\
2IpV2UWMD5ZG9UbEUUz2WHBTVKGq7qDEq1f2JPYHYgJa9gPIpdFFjA6r40kjNTmFefKFE4s6LH4FKt\
eTb9ahJ+3Zo9lkDu8Yl1YkPjlN7VqqlV8w0im+HQphcdFolHrAEaqYSnzIr1Xb6p+ZJHTvXeJ+\
G21hYUurX0KUbrVINXfSy1KQDl7oslerAvY1o/\
Rq6gBetVIN8CYlujFdrowavZehFZOgCXrRSHbiA56lfg7ogCJiw7noeIYZEPczBSnXgAl6P+\
jVG7pXfrwN3nP5+nc77zsvBM+2BmqlE+cxKtZ3QqX2Fjp2n+\
WUabvYRJQae7OcZKqiRSrWm8kPxdtoOQ/G2cdc9atJO+9CxUq25n13j7TQKdY23tVVeEatcgirai3/\
/+K/Pmb9aVUxFy2oGAdT7ws0bNH6suyHVosEpE9Sni/\
2qHLTSIBugXkb20eX0aaV6mmeJiNzzr7eyA1mLeZTh+QsK2yMhpFgX0yBHrdEgkZQSHjSTRVAYaLU+\
sfZXALSlGjagEvdOYh2Fqlk19TA5iRgMakXy29mM6yteDpwLHMry6tfW0rYoJ0rvNMdcCCuXcLQCuh\
hqS187g1uaU1iZ3xAuO1aOH24WD9R0nwTdGUT22WV62CpKhFryjacrLWU24uKOxoEeq9d44K/+\
tAp5bV3ZrLd8jfS3BVzotNMxwftK1bYe8Hvs1dJ3wieC5iQ87gKQdWvSuSvP5XK76ldEYhi2ZqA2bp\
8CjzsB4N2rTxb1Ysyh+/bQZukeeay8VXt4M//lj8e76KO0PZzq6i1Zh4+7OT/7l2lLPyzBIU7NSa/\
dt6cJ/PTr+8+SrlKwmqwWCBp8lVrTsM5VN0VIEDSwai9oYNW3/VbdgLbJpdUyuKXiPfuYbkB+\
s9ChL60b0QVOp+z/2dCBsq+iuzXt7rxJRtoF3JRhmRM4xI0DzB4MwpoIS/\
lqm5FY3LPfKLFviAVtUIB3T+fSIrduxYSp3C3WbkR9AxkPdlXnZ/H2WEit7/EPqi+DquPVeZnB+\
Qvk/JHk/PSFcmtCerxu2f0Np0hFgNfzqkyBoQnJh6SefBHJFbYTYzMsT38JyY0NCS8pmM3rwOxcxAb\
eBBFD+VDhGB80Be5rOY5gRHR5EGPJrhGnpFmFltTQzek2Uz5lL6uTtXh6ZBhwbH1zfeWLEr8piFv+\
Roh58CsAVs/sphWSszNzLxl/\
uZ8TNnarEfgSqixceJtKxFjhUXS2Fj5Re9QZIE2jwasZCKYPUMCgx3ajA+aHowy7oa/\
PTlarhz1InUbqYSCjpH65X6m+NFbIjaKmYI/OS/\
ma5CIYtTbSSEB7ZOtHI6rtEdXCHI4RdYn9rmn5YuK3trvi+YfP0R+VLfqKgw/\
71PzfezLSz2qjS3nWXn2tR+ujdALMex2lQfJqXrXmg/uRXGE7UZPMKP01p9+\
AhJcUSQSBR339zM5FbOBNEHEwyfygVgmzk8w6RpkddptMYBw2uaNN1jnM3eWXIDX25cNn/\
DK8CTB4s51MdJSAiWY3wpidPU7ZqIShZAWVrbjxQeogqUd0HSU1l+\
jYgVRfGiuCiY4HtQEnO9GhY8xOdBAYSx94+FM9/Cmeua1joV1R44MlPNSGGpT0oUt+\
JHOoHevnEpHw0zuMoTZI/1iorc2WV3cCjHuMMDsXsYE3QcRIuwwxoQFlDWITMvEhFiETH+\
43OPER5ykiitnrkfHpEhpeTzRVtHo/\
oo4RoWkQ40gVQTLpdG0gmWJzJgwkvicGGMRoAmxIjyuA2VTR6IkxRnIYWbffPXCxpB75iSipq1TRnq\
T60liBTEN/\
aNsELAYmFBQY8ckcA4ICIz7XFHILPiJM7RoUGNeDB2Gd1hNNda7e06VjTE91thhLLo54oEc8cFx88Q\
jAMNjqy1/Iaxftol5xi7Lx6NQ99Xr5Xf3J41+\
bkS11N1b582bkCnmBhATMMBMYO0YixsBR30Cro5vUAlOCKK3QSvPT4u4q+j79VzwFfi+1EnBIm3Y/\
5u6cjFkzrFBJ4E6xTuaSgEQPGqBj8CSREjAAxHUK8e8F7Pm3d0c+98dpH8K6e7VPsfvbJQy9+RM+\
CKLwvxGtDaX0ns8ChRe/AVXjLSIhRjDrZCibamG/p3AeRLFrEuKfySOqzVvuLbvYszRrS/S1IEuF+\
ILCWYgeK1ickjZK1+JDTUQM3KVZ+cUNYiXOxspM1+gVzb7LdY04u6cNXIGMp/JMLdiVb/\
ELvK39XquryzY2AnsFNVXNRKgkUvxHwAjT2yqs57fmddenTJZo0p1m1lW/\
HRAUdp8nTPgdoBlndjXTVNbbFRzWFBmF4gEUim/mU7kpoZj+\
a074EHD5BQa1dh9ikPG4ftndORmUx4oUVvusw3ExwPzNHZjnIYjlVvi/KwSAcOoFP4QlDgiGmH5J5/\
8oWSViHirOsmX72ETGgTspSVl30XzUbRqWfC8xP89MViKUdCRR6RCnH0UlxzFE0TatS8XfShis8vur\
aoXIkgoYas66xnacBD/EL6Lj2JEvEepMjV+DsioCE3pHg+KS1IITgx/jUqBYciz+\
sp1iCWREpcAcjOPNbwOwCQZnsSTwpAIFTiOLBo4toa5YLOGQ9i+WTD+\
OFEtmIEnFEhqgsVjC3Dnt4pgbEs5FlpJKOJ+rWEId+DXrJDaRR+JYT/6ad4IMJRJ3EtzhG/\
qS6E6JHSWSBBHrXyI5Mqw8HHlRt7FylEg8LscokWTYWl223WrqkbNDTfVUUzT3/\
vhmiVpPc25ITV1u3Mad64iamoEE1JSvwyulISsq21UKf6ipnampA6OmDkNNDTW1czV1YNTUYaipnam\
pI+NNHYc3NdTUztXUkfGmjsOberE3NcV4U8fhTQ01tXc1xXhTx+FNvdiXmipLdsV/\
H2pqqKldq6myuFfK9lBTO1NTR0ZNxS6MDDU11NT51dSRUVOj0vdiZ2rqwHhTzOCKoaaGmnqxFzV1YL\
ypw/CmXuxNTTHeFNMyPtTUUFMvdqOmGG/qcPwPMfr8RA=="],
    SelectWithContents->True,
    Selectable->False]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8344753400382137`*^9, 3.834475365005169*^9}, {
  3.8344753963182793`*^9, 3.834475426129767*^9}, {3.83447546812164*^9, 
  3.834475545370359*^9}, {3.834475605938445*^9, 3.834475640151738*^9}, {
  3.834475800155643*^9, 3.834475800751657*^9}, {3.834475852609194*^9, 
  3.83447585260988*^9}, {3.834475906586048*^9, 3.8344759147139606`*^9}, {
  3.8344761632242823`*^9, 3.834476165756485*^9}, {3.8344761986957827`*^9, 
  3.8344762744614687`*^9}, {3.8344764371881237`*^9, 3.834476600099812*^9}, {
  3.8344768700825377`*^9, 3.834476950568817*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"155a4ec2-5d8f-4204-9639-37e5001b716d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Documentation", "Subsection",
 CellChangeTimes->{{3.8039844037049875`*^9, 
  3.8039844194690433`*^9}},ExpressionUUID->"4e8da29b-e2fb-4f42-b3a7-\
722f7743178c"],

Cell["\<\
This notebook contains the kinetic and interaction terms used in the tree \
level computation of the S matrix for the two-parameter deformations based on \
the various Dynkin diagrams, to quadratic order in the fermions, before the \
field redefinitions in section 2.3. The section above contains the actual \
expressions:

- The bosonic kinetic terms (for all deformations): bb
- The bosonic quartic interactions (for all deformations): bbbb
- The fermionic kinetic terms: ff...
- The mixed quartic interactions: bbff...\
\>", "Text",
 CellChangeTimes->{{3.8039840323699527`*^9, 3.803984210656937*^9}, {
  3.8039845676098337`*^9, 3.803984572705922*^9}, {3.83447797316728*^9, 
  3.834477991734667*^9}, {3.834478022152967*^9, 3.834478083992613*^9}, {
  3.8344782335307007`*^9, 
  3.834478248445294*^9}},ExpressionUUID->"c6acfb9f-c7e6-481a-801c-\
7c52b642d949"],

Cell[TextData[{
 "In the expressions defined above we write the fermions as \[Eta]ij and \
\[Theta]ij, where i and j refer to upper indices as used in the paper. Since \
their order matters, we wrap the product of two fermions with a function m, \
e.g. m[\[Eta]31,\[Eta]42]. \n\nIn the expressions for the bosons we use the \
real fields ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "i"], TraditionalForm]],ExpressionUUID->
  "c7a5e9cf-0edc-41cb-a6c3-f2625a12d06b"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "i"], TraditionalForm]],ExpressionUUID->
  "26620c53-3506-4e11-b06f-fc9ba006930d"],
 ", i=1,2, as in section 2, here denoted zi and yi, while the square root of \
sum of squares z and y as used in the paper are here denoted zz and yy.\n\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Kappa]", "+"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1e2450e7-b14b-4f14-a041-5ea9a6cff5eb"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Kappa]", "-"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "01c95133-a657-4133-a9cd-1c621640f2e8"],
 " are denoted by \[Kappa]p and \[Kappa]m. \n\nIn general, we use the \
Mathematica function Conjugate[] to label the complex conjugate of a fermion, \
and we use the total derivative function Dt[_,\[Alpha]], \[Alpha]=\[Tau],\
\[Sigma], to denote worldsheet derivatives."
}], "Text",
 CellChangeTimes->{{3.8039842136825943`*^9, 3.803984268269139*^9}, {
  3.8039843103493943`*^9, 3.8039843892764997`*^9}, {3.8039844532022114`*^9, 
  3.803984584700467*^9}, {3.8039846544922185`*^9, 3.8039847534933662`*^9}, {
  3.8039859857770386`*^9, 3.8039859868524113`*^9}, {3.8344781640379677`*^9, 
  3.834478173545574*^9}, {3.834478973268421*^9, 
  3.834478985386483*^9}},ExpressionUUID->"dcd0ebeb-87f5-46b0-bd14-\
b087816e7bcf"],

Cell["To illustrate, part of the kinetic terms:", "Text",
 CellChangeTimes->{{3.8039845979391265`*^9, 
  3.803984604097563*^9}},ExpressionUUID->"748864e3-3df4-4171-99d1-\
58f876100959"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"bb", "//", "Expand"}], ")"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "6"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.803984455813074*^9, 3.8039844559605627`*^9}, {
   3.8039846061400065`*^9, 3.8039846375916896`*^9}, 3.8039847822503366`*^9},
 CellLabel->
  "In[163]:=",ExpressionUUID->"9c7250ce-0e64-4718-ad18-781ecb8d5857"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["yy", "2"], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]m", "2"]}], ")"}]}]]}], "-", 
  FractionBox[
   SuperscriptBox["zz", "2"], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Kappa]m", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["yy", "2"], " ", 
    SuperscriptBox["\[Kappa]m", "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Kappa]m", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["zz", "2"], " ", 
    SuperscriptBox["\[Kappa]m", "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Kappa]m", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["yy", "2"], " ", 
    SuperscriptBox["\[Kappa]p", "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Kappa]m", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["zz", "2"], " ", 
    SuperscriptBox["\[Kappa]p", "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Kappa]m", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.8344769547800903`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"389d19b2-cacf-4470-82cf-3ea0d9ab3c94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"ffFerm1", "//", "Expand"}], ")"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "6"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.80398445697847*^9, 3.803984457116968*^9}, {
   3.803984625569431*^9, 3.803984627208106*^9}, 3.8039847788366785`*^9, {
   3.8344769584139853`*^9, 3.834476959049705*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"99447e70-eb5c-4c46-b350-7599177c22b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"\[Eta]31", ",", 
     RowBox[{"Dt", "[", 
      RowBox[{"\[Eta]42", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   SqrtBox[
    FractionBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Kappa]p", "2"]}], 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Kappa]m", "2"]}]]], " ", 
   RowBox[{"m", "[", 
    RowBox[{"\[Eta]32", ",", "\[Eta]41"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[Kappa]m", "2"], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[Kappa]p", "2"]}], 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Kappa]m", "2"]}]]], " ", 
   RowBox[{"m", "[", 
    RowBox[{"\[Eta]32", ",", "\[Eta]41"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"m", "[", 
    RowBox[{"\[Eta]32", ",", 
     RowBox[{"Dt", "[", 
      RowBox[{"\[Eta]41", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"m", "[", 
    RowBox[{"\[Eta]41", ",", 
     RowBox[{"Dt", "[", 
      RowBox[{"\[Eta]32", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"m", "[", 
    RowBox[{"\[Eta]42", ",", 
     RowBox[{"Dt", "[", 
      RowBox[{"\[Eta]31", ",", "\[Sigma]"}], "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8344748422806387`*^9, 3.8344769593318853`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"2bc747d3-0b7a-4a4a-b785-98dd420a5f57"]
}, Open  ]],

Cell["The expressions bbff in particular are large:", "Text",
 CellChangeTimes->{{3.8039848139403114`*^9, 3.803984855088009*^9}, {
  3.834476999495412*^9, 
  3.834477001636693*^9}},ExpressionUUID->"c1a5450b-6337-4961-8941-\
adfe83f523b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ByteCount", "[", "bbffFerm1", "]"}], "/", 
   RowBox[{"ByteCount", "[", "ffFerm1", "]"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.803984826611845*^9, 3.803984875027424*^9}, {
  3.834476987222535*^9, 3.8344769905919027`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"aa1d385a-e935-490a-b778-44c801eaa085"],

Cell[BoxData["51.37109826589595`"], "Output",
 CellChangeTimes->{3.834474842287265*^9, 3.834474881668404*^9, 
  3.834476992191037*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"6043728f-8af2-4ec4-aefb-d7294c11a807"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"306db4be-fd0e-45bb-ab36-84e1cc659761"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 212, 4, 67, "Subsection",ExpressionUUID->"8e9dcef3-1fc6-4634-8d60-eb04bf9c6744"],
Cell[795, 28, 144426, 2396, 615, "Input",ExpressionUUID->"155a4ec2-5d8f-4204-9639-37e5001b716d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145258, 2429, 165, 3, 67, "Subsection",ExpressionUUID->"4e8da29b-e2fb-4f42-b3a7-722f7743178c"],
Cell[145426, 2434, 869, 17, 217, "Text",ExpressionUUID->"c6acfb9f-c7e6-481a-801c-7c52b642d949"],
Cell[146298, 2453, 1837, 39, 246, "Text",ExpressionUUID->"dcd0ebeb-87f5-46b0-bd14-b087816e7bcf"],
Cell[148138, 2494, 185, 3, 44, "Text",ExpressionUUID->"748864e3-3df4-4171-99d1-58f876100959"],
Cell[CellGroupData[{
Cell[148348, 2501, 385, 9, 37, "Input",ExpressionUUID->"9c7250ce-0e64-4718-ad18-781ecb8d5857"],
Cell[148736, 2512, 1425, 49, 72, "Output",ExpressionUUID->"389d19b2-cacf-4470-82cf-3ea0d9ab3c94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150198, 2566, 435, 10, 37, "Input",ExpressionUUID->"99447e70-eb5c-4c46-b350-7599177c22b7"],
Cell[150636, 2578, 1522, 48, 74, "Output",ExpressionUUID->"2bc747d3-0b7a-4a4a-b785-98dd420a5f57"]
}, Open  ]],
Cell[152173, 2629, 238, 4, 44, "Text",ExpressionUUID->"c1a5450b-6337-4961-8941-adfe83f523b3"],
Cell[CellGroupData[{
Cell[152436, 2637, 361, 8, 37, "Input",ExpressionUUID->"aa1d385a-e935-490a-b778-44c801eaa085"],
Cell[152800, 2647, 217, 4, 42, "Output",ExpressionUUID->"6043728f-8af2-4ec4-aefb-d7294c11a807"]
}, Open  ]]
}, Open  ]]
}
]
*)


